Three-loop QCD corrections to the electroweak boson masses

I find the three-loop corrections at leading order in QCD to the physical masses of the Higgs, W, and Z bosons in the Standard Model. The results are obtained as functions of the $\overline{\rm{MS}}$ Lagrangian parameters only, using the tadpole-free scheme for the vacuum expectation value. The dependences of the computed masses on the renormalization scale are found to be smaller than present experimental uncertainties in each case. In the case of the Higgs boson mass, the new result is the state-of-the-art, while the results for $W$ and $Z$ are in good numerical agreement with corresponding results in the on-shell and hybrid schemes. These results are now included in the SMDR (Standard Model in Dimensional Regularization) computer code.

==> anc/DeltaH3 <==
(* This file contains the contributions to the 3-loop QCD corrections to the
   complex pole squared mass of the Higgs boson, as given in eq. (3.1) of the 
   paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   There are 4 distinct contributions with different group theory structures, 
   called:
     DeltaH3a,  DeltaH3b,  DeltaH3c,  DeltaH3d.

   The 3-loop master integrals follow the conventions given in the paper
     "Renormalized epsilon-finite master integrals and their virtues:
      the three-loop self energy case",
      https://arxiv.org/abs/2112.07694
   Also, t = (yt^2 v^2)/2 and h = 2 lambda v^2 denote the tree-level 
   MSbar running masses of the top-quark and Higgs boson, and
      Lt = A[t]/t + 1 = ln(t/Q^2),
   and
      Lmh = ln(h/Q^2) - I*Pi = 2 - B[0,0],     
   where Q is the MSbar renormalization scale.

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

DeltaH3a = (Lt^3*(27*h^7 - 666*h^6*t + 2060*h^5*t^2 + 40856*h^4*t^3 - 
        306648*h^3*t^4 + 537664*h^2*t^5 - 1086464*h*t^6 + 1081344*t^7))/
      (9*h^3*(h - 16*t)*(h - 4*t)^2) - 
     (Lt*(1008*h^8 - 24391*h^7*t + 107596*h^6*t^2 + 1124620*h^5*t^3 - 
        12967264*h^4*t^4 + 52939200*h^3*t^5 - 101354496*h^2*t^6 + 
        170115072*h*t^7 - 129761280*t^8))/(48*h^3*(h - 16*t)*(h - 4*t)^2*t) + 
     (Lt^2*(9*h^8 - 324*h^7*t + 3133*h^6*t^2 + 2396*h^5*t^3 - 
        240592*h^4*t^4 + 1480864*h^3*t^5 - 2740224*h^2*t^6 + 5243904*h*t^7 - 
        4866048*t^8))/(6*h^3*(h - 16*t)*(h - 4*t)^2*t) - 
     (2538*h^9 - 79088*h^8*t + 693125*h^7*t^2 + 393228*h^6*t^3 - 
       39648844*h^5*t^4 + 255705184*h^4*t^5 - 791758272*h^3*t^6 + 
       1380209664*h^2*t^7 - 1862860800*h*t^8 + 1193803776*t^9)/
      (432*h^3*(h - 16*t)*(h - 4*t)^2*t^2) - 
     (2*(9*h^5 + 873*h^4*t - 9202*h^3*t^2 + 13376*h^2*t^3 - 2944*h*t^4 + 
        8448*t^5)*Zeta3)/(9*h^3*t) - 
     (Lt^2*(288*h^7 - 1689*h^6*t - 52468*h^5*t^2 + 468620*h^4*t^3 - 
        919888*h^3*t^4 + 2052096*h^2*t^5 - 1288704*h*t^6 - 811008*t^7)*
       B[t, t])/(18*h^3*(h - 16*t)*(h - 4*t)^2) - 
     (Lt*(432*h^8 - 10779*h^7*t + 23336*h^6*t^2 + 1017332*h^5*t^3 - 
        7650640*h^4*t^4 + 17943168*h^3*t^5 - 34624512*h^2*t^6 + 
        30529536*h*t^7 - 3244032*t^8)*B[t, t])/(36*h^3*(h - 16*t)*(h - 4*t)^2*
       t) - ((648*h^9 - 18576*h^8*t + 132933*h^7*t^2 + 499736*h^6*t^3 - 
        11408204*h^5*t^4 + 57955744*h^4*t^5 - 124596160*h^3*t^6 + 
        187321344*h^2*t^7 - 69500928*h*t^8 - 51904512*t^9)*B[t, t])/
      (144*h^3*(h - 16*t)*(h - 4*t)^2*t^2) - 
     ((27*h^7 - 297*h^6*t - 1077*h^5*t^2 + 12037*h^4*t^3 - 6592*h^3*t^4 + 
        64248*h^2*t^5 + 2496*h*t^6 - 152064*t^7)*B[t, t]^2)/
      (18*h^2*(h - 4*t)^2*t^2) - (Lt*(216*h^8 - 3771*h^7*t - 2508*h^6*t^2 + 
        154484*h^5*t^3 - 455440*h^4*t^4 + 2096864*h^3*t^5 - 3000576*h^2*t^6 + 
        3360768*h*t^7 - 3244032*t^8)*B[t, t]^2)/(36*h^3*(h - 16*t)*
       (h - 4*t)^2*t) - ((36*h^7 - 144*h^6*t - 1045*h^5*t^2 + 4671*h^4*t^3 - 
        19610*h^3*t^4 + 39000*h^2*t^5 - 46848*h*t^6 + 25344*t^7)*B[t, t]^3)/
      (9*h^3*(h - 4*t)^2*t) + (16*(h - 4*t)*t*H[0, 0, t, 0, t, t])/h + 
     (16*(h - 2*t)*t*H[0, t, t, t, 0, t])/h + 
     ((35*h^2 - 142*h*t + 1376*t^2)*I4[t, t, t, t])/(2*h*(h - 16*t)*t) + 
     ((9*h^5 - 18*h^4*t - 289*h^3*t^2 + 518*h^2*t^3 - 2320*h*t^4 + 2112*t^5)*
       I5a[t, 0, t, 0, t])/(3*h^3*t^2) - (3*(23*h^2 - 230*h*t + 480*t^2)*
       I5b[0, t, t, t, t])/(h*(h - 16*t)) + 
     ((35*h^3 - 1008*h^2*t + 4668*h*t^2 - 8384*t^3)*I5c[t, t, t, t, t])/
      (6*h*(h - 16*t)*t) - ((23*h - 24*t)*(h - 10*t)*I6c[t, t, t, 0, t, t])/
      (2*h) - ((9*h - 154*t)*(h - 4*t)*I6c2[t, t, t, 0, 0, 0])/3 - 
     ((3*h - 22*t)*(h - 4*t)*I6d[0, t, t, t, t, 0])/h - 
     (16*(h - 4*t)*t*I6d[t, 0, t, 0, t, 0])/h + 
     (6*(h^2 - 11*h*t + 20*t^2)*I6d[t, 0, t, t, 0, t])/h - 
     (4*(h^2 + 10*h*t - 14*t^2)*I6e[0, t, t, t, 0, t])/h - 
     ((21*h^2 - 136*h*t + 120*t^2)*I6e[t, t, t, 0, t, t])/h - 
     8*(h - 4*t)*(h - 2*t)*I7a[t, t, t, t, t, t, 0] + 
     3*h*(h - 4*t)*(h - 2*t)*I7a3[t, t, t, t, t, t, 0] + 
     4*(h - 4*t)*(h - 2*t)*I7b[0, t, t, t, t, 0, 0] + 
     4*(h - 5*t)*(h - t)*I7b[t, 0, t, t, t, t, 0] + 
     2*(3*h - 22*t)*(h - 4*t)*t*I7b4[t, t, 0, t, t, 0, t] - 
     (2*(11*h - 34*t)*(h - 4*t)*I7c[t, t, t, t, 0, 0, 0])/3 - 
     8*t*(-h + 4*t)*I7d[t, t, 0, t, 0, t, 0] + 
     16*t^2*I7d[t, t, 0, t, t, 0, t] - 8*t*(-h + 2*t)*(-h + 4*t)*
      I8a[t, 0, t, t, t, t, t, 0] - 8*t*(-h + 4*t)^2*I8a[t, t, t, t, t, 0, 0, 
       0] - 2*t*(2*h^2 - 7*h*t + 16*t^2)*I8c[t, 0, t, t, t, t, t, 0] - 
     4*(h^2 - 6*h*t + 13*t^2)*I8cpk[t, t, t, t, t, 0, 0, t] + 
     Lt*(-3*h^2 + 30*h*t - 32*t^2)*M[t, t, t, t, 0] - 
     ((18*h^6 + 41*h^5*t - 1546*h^4*t^2 + 4874*h^3*t^3 - 12228*h^2*t^4 + 
        13920*h*t^5 - 12672*t^6)*M[t, t, t, t, 0])/(9*h^3*t) - 
     h*(3*h - 22*t)*B[t, t]*M[t, t, t, t, 0] + 
     (Lt*(63*h^6 + 96*h^5*t - 4604*h^4*t^2 + 10820*h^3*t^3 - 18120*h^2*t^4 + 
        27840*h*t^5 - 25344*t^6)*V[t, t, 0, t])/(9*h^3*(h - 4*t)) + 
     ((27*h^7 - 72*h^6*t - 2305*h^5*t^2 + 8520*h^4*t^3 + 12100*h^3*t^4 - 
        29376*h^2*t^5 + 124032*h*t^6 - 101376*t^7)*V[t, t, 0, t])/
      (9*h^3*(h - 4*t)*t) + (2*(45*h^6 - 159*h^5*t - 1294*h^4*t^2 + 
        3826*h^3*t^3 - 9060*h^2*t^4 + 13920*h*t^5 - 12672*t^6)*B[t, t]*
       V[t, t, 0, t])/(9*h^3*(h - 4*t))
 
DeltaH3b = (-2*Lt^3*(h^9 - 83*h^8*t + 818*h^7*t^2 + 4068*h^6*t^3 - 
        69706*h^5*t^4 + 413128*h^4*t^5 - 1125728*h^3*t^6 + 1623360*h^2*t^7 - 
        1207296*h*t^8 + 360448*t^9))/(3*h^3*(h - 16*t)*(h - 4*t)^2*
       (h - t)^2) + (Lt*(1372*h^10 - 26143*h^9*t + 5458*h^8*t^2 + 
        2234021*h^7*t^3 - 20447040*h^6*t^4 + 94093388*h^5*t^5 - 
        285065760*h^4*t^6 + 573959104*h^3*t^7 - 709112832*h^2*t^8 + 
        474365952*h*t^9 - 129761280*t^10))/(24*h^3*(h - 16*t)*(h - 4*t)^2*
       (h - t)^2*t) - (Lt^2*(3*h^10 - 65*h^9*t - 211*h^8*t^2 + 9637*h^7*t^3 - 
        109147*h^6*t^4 + 621409*h^5*t^5 - 2390076*h^4*t^6 + 5621824*h^3*t^7 - 
        7678592*h^2*t^8 + 5551104*h*t^9 - 1622016*t^10))/
      (h^3*(h - 16*t)*(h - 4*t)^2*(h - t)^2*t) + 
     (1261*h^11 - 41317*h^10*t + 377359*h^9*t^2 + 501926*h^8*t^3 - 
       29327415*h^7*t^4 + 219250898*h^6*t^5 - 848999718*h^5*t^6 + 
       2092037296*h^4*t^7 - 3511563360*h^3*t^8 + 3810961920*h^2*t^9 - 
       2330984448*h*t^10 + 596901888*t^11)/(108*h^3*(h - 16*t)*(h - 4*t)^2*
       (h - t)^2*t^2) + (4*(31*h^7 + 97*h^6*t - 2369*h^5*t^2 + 7551*h^4*t^3 - 
        10510*h^3*t^4 + 9960*h^2*t^5 - 7584*h*t^6 + 2816*t^7)*Zeta3)/
      (3*h^3*(h - t)^2*t) + (Lt^2*(204*h^9 - 1557*h^8*t - 17524*h^7*t^2 + 
        170405*h^6*t^3 - 740896*h^5*t^4 + 1755700*h^4*t^5 - 2205824*h^3*t^6 + 
        1107520*h^2*t^7 + 204288*h*t^8 - 270336*t^9)*B[t, t])/
      (3*h^3*(h - 16*t)*(h - 4*t)^2*(h - t)^2) + 
     (Lt*(212*h^10 - 5377*h^9*t + 19090*h^8*t^2 + 335359*h^7*t^3 - 
        3013748*h^6*t^4 + 12574992*h^5*t^5 - 30731328*h^4*t^6 + 
        44548416*h^3*t^7 - 35369728*h^2*t^8 + 12711936*h*t^9 - 1081344*t^10)*
       B[t, t])/(6*h^3*(h - 16*t)*(h - 4*t)^2*(h - t)^2*t) + 
     ((216*h^11 - 6548*h^10*t + 57841*h^9*t^2 + 47030*h^8*t^3 - 
        4187251*h^7*t^4 + 28584764*h^6*t^5 - 97176612*h^5*t^6 + 
        184918176*h^4*t^7 - 189270336*h^3*t^8 + 77034496*h^2*t^9 + 
        17399808*h*t^10 - 17301504*t^11)*B[t, t])/(24*h^3*(h - 16*t)*
       (h - 4*t)^2*(h - t)^2*t^2) + 
     ((18*h^9 - 204*h^8*t - 627*h^7*t^2 + 9300*h^6*t^3 - 50311*h^5*t^4 + 
        124102*h^4*t^5 - 80862*h^3*t^6 - 151496*h^2*t^7 + 251648*h*t^8 - 
        101376*t^9)*B[t, t]^2)/(6*h^2*(h - 4*t)^2*(h - t)^2*t^2) + 
     (Lt*(84*h^10 - 1305*h^9*t - 2658*h^8*t^2 + 66095*h^7*t^3 - 
        441268*h^6*t^4 + 1523252*h^5*t^5 - 3182576*h^4*t^6 + 
        4752448*h^3*t^7 - 5285888*h^2*t^8 + 3655680*h*t^9 - 1081344*t^10)*
       B[t, t]^2)/(6*h^3*(h - 16*t)*(h - 4*t)^2*(h - t)^2*t) + 
     (2*(10*h^9 + 6*h^8*t - 314*h^7*t^2 + 2326*h^6*t^3 - 11567*h^5*t^4 + 
        35075*h^4*t^5 - 61814*h^3*t^6 + 63248*h^2*t^7 - 35424*h*t^8 + 
        8448*t^9)*B[t, t]^3)/(3*h^3*(h - 4*t)^2*(h - t)^2*t) + 
     (32*(h - 2*t)*t*H[0, t, t, t, 0, t])/h - 
     ((4*h^3 + 27*h^2*t - 14*h*t^2 + 1120*t^3)*I4[t, t, t, t])/
      (h*(h - 16*t)*t^2) - (2*(3*h^7 + 5*h^6*t - 107*h^5*t^2 + 570*h^4*t^3 - 
        1875*h^3*t^4 + 3122*h^2*t^5 - 2424*h*t^6 + 704*t^7)*
       I5a[t, 0, t, 0, t])/(h^3*(h - t)^2*t^2) + 
     (2*(4*h^3 + 61*h^2*t - 562*h*t^2 + 1184*t^3)*I5b[0, t, t, t, t])/
      (h*(h - 16*t)*t) - ((4*h^4 - 61*h^3*t - 704*h^2*t^2 + 1596*h*t^3 - 
        2752*t^4)*I5c[t, t, t, t, t])/(3*h*(h - 16*t)*t^2) + 
     ((4*h^3 + 15*h^2*t - 190*h*t^2 + 112*t^3)*I6c[t, t, t, 0, t, t])/(h*t) + 
     6*(h - 4*t)*(h - 2*t)*I6c2[t, t, t, 0, 0, 0] + 
     (2*(3*h - 22*t)*(h - 4*t)*I6d[0, t, t, t, t, 0])/h - 
     (4*(3*h^2 - 17*h*t + 28*t^2)*I6d[t, 0, t, t, 0, t])/h - 
     (8*(6*h^2 - 17*h*t + 14*t^2)*I6e[0, t, t, t, 0, t])/h + 
     (2*(4*h^3 + 13*h^2*t - 104*h*t^2 + 56*t^3)*I6e[t, t, t, 0, t, t])/
      (h*t) - 8*(h^2 - 4*h*t + 12*t^2)*I7a[0, 0, t, t, t, t, t] + 
     16*(h - 4*t)*(h - 2*t)*I7a[t, t, t, t, t, t, 0] - 
     22*h*(h - 4*t)*(h - 2*t)*I7a3[t, t, t, t, t, t, 0] - 
     8*(h - 5*t)*(h - t)*I7b[t, 0, t, t, t, t, 0] + 
     32*t*(-h + 2*t)*(-h + 4*t)*I7b4[t, 0, t, t, t, t, 0] - 
     4*t*(-h + 4*t)*(-3*h + 22*t)*I7b4[t, t, 0, t, t, 0, t] + 
     32*(h - 3*t)*t*I7d[t, t, 0, t, t, 0, t] - 16*t*(-h + 2*t)*(-h + 4*t)*
      I8a[t, 0, t, t, t, t, t, 0] - 4*(h - 4*t)*(h - 2*t)^2*
      I8b[t, t, t, t, t, 0, 0, t] + 4*t*(2*h^2 - 7*h*t + 16*t^2)*
      I8c[t, 0, t, t, t, t, t, 0] + 8*(h^2 - 6*h*t + 13*t^2)*
      I8cpk[t, t, t, t, t, 0, 0, t] + 2*Lt*(3*h - 14*t)*(h - 8*t)*
      M[t, t, t, t, 0] + (2*(6*h^8 + 27*h^7*t - 352*h^6*t^2 + 2215*h^5*t^3 - 
        8850*h^4*t^4 + 18418*h^3*t^5 - 21772*h^2*t^6 + 14544*h*t^7 - 
        4224*t^8)*M[t, t, t, t, 0])/(3*h^3*(h - t)^2*t) - 
     2*(3*h^2 - 34*h*t + 32*t^2)*B[t, t]*M[t, t, t, t, 0] - 
     (2*Lt*(21*h^8 + 162*h^7*t - 2243*h^6*t^2 + 9500*h^5*t^3 - 
        21588*h^4*t^4 + 34964*h^3*t^5 - 41432*h^2*t^6 + 29088*h*t^7 - 
        8448*t^8)*V[t, t, 0, t])/(3*h^3*(h - 4*t)*(h - t)^2) - 
     (2*(9*h^9 + 9*h^8*t - 915*h^7*t^2 + 4708*h^6*t^3 - 8641*h^5*t^4 - 
        14580*h^4*t^5 + 94004*h^3*t^6 - 161264*h^2*t^7 + 120576*h*t^8 - 
        33792*t^9)*V[t, t, 0, t])/(3*h^3*(h - 4*t)*(h - t)^2*t) - 
     (4*(15*h^8 - 45*h^7*t - 19*h^6*t^2 + 1033*h^5*t^3 - 6186*h^4*t^4 + 
        15610*h^3*t^5 - 20716*h^2*t^6 + 14544*h*t^7 - 4224*t^8)*B[t, t]*
       V[t, t, 0, t])/(3*h^3*(h - 4*t)*(h - t)^2)

DeltaH3c = 32*Lmh*t + (4*Lt^3*(18*h^6 - 897*h^5*t + 10634*h^4*t^2 + 
        14812*h^3*t^3 - 543296*h^2*t^4 + 1683968*h*t^5 - 884736*t^6))/
      (81*h^2*(h - 16*t)*(h - 4*t)^2) - 
     (16*Lt^2*(3*h^6 - 122*h^5*t + 1082*h^4*t^2 + 5868*h^3*t^3 - 
        102624*h^2*t^4 + 319104*h*t^5 - 165888*t^6))/
      (9*h^2*(h - 16*t)*(h - 4*t)^2) + 
     (Lt*(819*h^7 - 45018*h^6*t + 799460*h^5*t^2 - 6104984*h^4*t^3 + 
        37010080*h^3*t^4 - 212276224*h^2*t^5 + 571011072*h*t^6 - 
        318504960*t^7))/(324*h^2*(h - 16*t)*(h - 4*t)^2*t) - 
     (-36*h^8 - 27477*h^7*t + 1142590*h^6*t^2 - 17850292*h^5*t^3 + 
       147922712*h^4*t^4 - 825521696*h^3*t^5 + 3286107648*h^2*t^6 - 
       6675984384*h*t^7 + 2930245632*t^8)/(2916*h^2*t^2*(-h + 4*t)^2*
       (-h + 16*t)) + (8*(21*h^5 - 280*h^4*t + 732*h^3*t^2 + 1184*h^2*t^3 + 
        640*h*t^4 - 9216*t^5)*Zeta3)/(27*h^2*(h - 4*t)*t) + 
     (2*Lt^2*(81*h^6 - 3920*h^5*t + 63828*h^4*t^2 - 316928*h^3*t^3 + 
        135936*h^2*t^4 + 1443328*h*t^5 - 221184*t^6)*B[t, t])/
      (27*h^2*(h - 16*t)*(h - 4*t)^2) + 
     (Lt*(153*h^7 - 11322*h^6*t + 282676*h^5*t^2 - 3047864*h^4*t^3 + 
        13609056*h^3*t^4 - 13511680*h^2*t^5 - 30779392*h*t^6 - 2654208*t^7)*
       B[t, t])/(81*h^2*(h - 16*t)*(h - 4*t)^2*t) - 
     ((2583*h^7 - 124050*h^6*t + 2404084*h^5*t^2 - 23040872*h^4*t^3 + 
        98113248*h^3*t^4 - 104820736*h^2*t^5 - 194375680*h*t^6 + 
        42467328*t^7)*B[t, t])/(324*h^2*(h - 16*t)*(h - 4*t)^2*t) - 
     (2*(27*h^5 - 800*h^4*t + 8156*h^3*t^2 - 16192*h^2*t^3 - 35648*h*t^4 + 
        41472*t^5)*B[t, t]^2)/(27*h*(h - 4*t)^2*t) + 
     (Lt*(9*h^7 - 594*h^6*t + 14000*h^5*t^2 - 131360*h^4*t^3 + 
        409456*h^3*t^4 - 339712*h^2*t^5 + 540672*h*t^6 - 884736*t^7)*
       B[t, t]^2)/(27*h^2*(h - 16*t)*(h - 4*t)^2*t) - 
     (2*(3*h^6 - 10*h^5*t - 1072*h^4*t^2 + 7872*h^3*t^3 - 19872*h^2*t^4 + 
        27648*h*t^5 - 13824*t^6)*B[t, t]^3)/(27*h^2*(h - 4*t)^2*t) - 
     (2*(9*h^4 - 432*h^3*t + 5876*h^2*t^2 - 10176*h*t^3 - 37376*t^4)*
       I4[t, t, t, t])/(27*h*(h - 16*t)*(h - 4*t)*t^2) - 
     (64*(h - 4*t)*(h - t)*I5a[t, 0, t, 0, t])/h^2 + 
     (4*(9*h^4 - 40*h^3*t - 1236*h^2*t^2 - 128*h*t^3 + 16896*t^4)*
       I5b[0, t, t, t, t])/(27*h*(h - 16*t)*(h - 4*t)*t) - 
     (2*(9*h^5 - 630*h^4*t + 13820*h^3*t^2 - 104264*h^2*t^3 + 17152*h*t^4 + 
        914432*t^5)*I5c[t, t, t, t, t])/(81*h*(h - 16*t)*(h - 4*t)*t^2) + 
     (2*(h - 6*t)*(3*h^3 - 50*h^2*t - 80*h*t^2 + 768*t^3)*
       I6c[t, t, t, 0, t, t])/(9*h*(h - 4*t)*t) + 
     (4*(h - 4*t)*(h - 2*t)*I6e[t, t, t, 0, t, t])/(3*t) - 
     16*(h - 8*t)*t*I7a[t, t, t, t, t, t, 0] - 128*(h - 4*t)*t^2*
      I7a3[t, t, t, t, t, t, 0] - 8*(h - 4*t)^2*t*I8b[t, 0, t, t, t, t, t, 
       0] - 32*(h - 4*t)*t*M[0, t, 0, t, t] - 
     (8*Lt*(h - 4*t)*(h - 2*t)*M[t, t, t, t, 0])/3 + 
     (128*(h - 4*t)*t*(h^2 - 3*h*t + 3*t^2)*M[t, t, t, t, 0])/(3*h^2) + 
     (32*Lt*t*(h^3 - 24*h^2*t + 24*h*t^2 - 24*t^3)*V[t, t, 0, t])/(3*h^2) - 
     (64*t*(3*h^3 - 17*h^2*t - 54*h*t^2 + 48*t^3)*V[t, t, 0, t])/(3*h^2) - 
     (128*t^2*(5*h^2 - 6*h*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/(3*h^2)
  
DeltaH3d = (-2*Lt*t*(195*h^4 - 1864*h^3*t + 5200*h^2*t^2 + 4992*h*t^3 - 
        7680*t^4))/(3*h^2*(h - 4*t)^2) + 
     (4*Lt^2*t*(35*h^4 - 408*h^3*t + 1432*h^2*t^2 + 480*h*t^3 - 1152*t^4))/
      (3*h^2*(h - 4*t)^2) - (8*Lt^3*t*(9*h^4 - 112*h^3*t + 400*h^2*t^2 + 
        88*h*t^3 - 256*t^4))/(9*h^2*(h - 4*t)^2) + 
     (4*(24*h^5 - 187*h^4*t + 374*h^3*t^2 - 320*h^2*t^3 + 10592*h*t^4 - 
        11776*t^5))/(9*h^2*(h - 4*t)^2) + 
     (32*(3*h^3 - 26*h^2*t + 4*h*t^2 + 16*t^3)*Zeta3)/(9*h^2) - 
     (8*Lt^2*t*(3*h^4 - 31*h^3*t + 544*h^2*t^2 - 216*h*t^3 - 96*t^4)*B[t, t])/
      (9*h^2*(h - 4*t)^2) - (16*Lt*t*(11*h^4 - 23*h^3*t - 1104*h^2*t^2 + 
        840*h*t^3 - 96*t^4)*B[t, t])/(9*h^2*(h - 4*t)^2) + 
     ((57*h^5 - 1274*h^4*t + 9216*h^3*t^2 - 36640*h^2*t^3 + 12288*h*t^4 + 
        6144*t^5)*B[t, t])/(9*h^2*(h - 4*t)^2) + 
     (4*(3*h^4 - 137*h^3*t + 1220*h^2*t^2 - 696*h*t^3 - 576*t^4)*B[t, t]^2)/
      (9*h*(h - 4*t)^2) - (16*Lt*t*(3*h^4 + 41*h^3*t + 40*h^2*t^2 + 
        36*h*t^3 - 96*t^4)*B[t, t]^2)/(9*h^2*(h - 4*t)^2) + 
     (4*(3*h^5 - 56*h^4*t + 126*h^3*t^2 - 160*h^2*t^3 - 240*h*t^4 + 192*t^5)*
       B[t, t]^3)/(9*h^2*(h - 4*t)^2) + 
     (32*(h - t)*(h + 2*t)*I5a[t, 0, t, 0, t])/(3*h^2) - 
     (32*(h - 4*t)*t*I6c2[t, t, t, 0, 0, 0])/3 + 
     (8*(h - 4*t)*(h - 2*t)*I7c[t, t, t, t, 0, 0, 0])/3 + 
     (16*(h^4 - 11*h^3*t + h^2*t^2 + 12*h*t^3 - 24*t^4)*M[t, t, t, t, 0])/
      (9*h^2) + (8*t*(h + 2*t)*(13*h^3 - 44*h^2*t - 216*h*t^2 + 192*t^3)*
       V[t, t, 0, t])/(9*h^2*(h - 4*t)) - 
     (16*Lt*t*(3*h^4 - 40*h^3*t + 58*h^2*t^2 + 24*h*t^3 - 48*t^4)*
       V[t, t, 0, t])/(9*h^2*(h - 4*t)) - 
     (16*t*(3*h^4 - 40*h^3*t + 58*h^2*t^2 + 24*h*t^3 - 48*t^4)*B[t, t]*
       V[t, t, 0, t])/(9*h^2*(h - 4*t))


==> anc/DeltaH3series <==
(* This file contains the series expansion of the 3-loop QCD corrections to the
   complex pole squared mass of the Higgs boson, as given by the coefficient
   of g3^4 yt^2 t in eq. (3.1) or (3.3) of the paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   Below, h = 2 lambda v^2 and (t = yt^2 v^2)/2 are the tree-level MSbar 
   masses of the Higgs boson and top quark, respectively, and 
     ho4t = h/(4*t),
   which was called r_h in the text of the paper. Also
      Lt = ln(t/Q^2),
   and
      Lmh = ln(h/Q^2) - I*Pi = 2 - B[0,0],
   where Q is the MSbar renormalization scale.

   The series for the coefficient of g3^4 yt^2 t is given to order ho4t^24, 
   in two equivalent forms. The analytic version H3delta depends on 
   the constants
      Zeta3 = 1.2020569031595942...
      cHp = 32 PolyLog[4,1/2] - 22 Zeta4 + 4/3 Log[2]^2 (Log[2]^2 - Pi^2)
          = -13.266509277547787...      
   while H3deltanum is the decimal verision.

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with 
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

H3deltanum = 
    248.1215180432007 + 839.1966169377614*Lt + 160.*Lt^2 - 736.*Lt^3 + 
    (-716.89816177664 - 1546.0641293699878*Lt + 336.*Lt^2 + 240.*Lt^3)*ho4t + 
    (479.66291384656574 + 28.444444444444443*Lmh + 72.77037037037037*Lt)*ho4t^2 + 
    (-27.675302322624336 + 13.274074074074074*Lmh - 
      83.83661375661376*Lt - 5.485714285714286*Lt^2)*ho4t^3 + 
    (-39.991436573160655 + 6.96663139329806*Lmh - 93.77327084908038*Lt - 
      43.885714285714286*Lt^2)*ho4t^4 + 
    (-22.03233389133632 + 4.081552028218695*Lmh - 61.34945781320385*Lt - 
      67.82337662337662*Lt^2)*ho4t^5 + 
    (-11.392225655958613 + 2.5966007466959846*Lmh - 25.5680548543282*Lt - 
      81.83816183816184*Lt^2)*ho4t^6 + 
    (-7.5887143463241165 + 1.7575527071400088*Lmh + 5.378547210540233*Lt - 
      90.02197802197803*Lt^2)*ho4t^7 + 
    (-7.779639535576164 + 1.2479246787310279*Lmh + 30.584691529312952*Lt - 
      94.73970735147206*Lt^2)*ho4t^8 + 
    (-10.045134294722166 + 0.920253547473182*Lmh + 50.785236818947254*Lt - 
      97.33420511377167*Lt^2)*ho4t^9 + 
    (-13.283806954869657 + 0.699713839089304*Lmh + 66.94368054281966*Lt - 
      98.59091496738556*Lt^2)*ho4t^10 + 
    (-16.89024909450391 + 0.5456139040423765*Lmh + 79.91036239541096*Lt - 
      98.98572984425724*Lt^2)*ho4t^11 + 
    (-20.53902169802324 + 0.4345272415243788*Lmh + 90.36611681534578*Lt - 
      98.81652346845509*Lt^2)*ho4t^12 + 
    (-24.060524429768755 + 0.35231050580479617*Lmh + 98.83936246160637*Lt - 
      98.2750630658882*Lt^2)*ho4t^13 + 
    (-27.371854330926297 + 0.29007477188744846*Lmh + 105.73694395175295*Lt - 
      97.4877671931904*Lt^2)*ho4t^14 + 
    (-30.438298763905802 + 0.2420380072760616*Lmh + 111.37257598513517*Lt - 
      96.5396259271457*Lt^2)*ho4t^15 + 
    (-33.251706731381795 + 0.20432559974951667*Lmh + 115.98954656573416*Lt - 
      95.48869351311652*Lt^2)*ho4t^16 + 
    (-35.818228067602966 + 0.17427282154438486*Lmh + 119.77795164889021*Lt - 
      94.37512274328425*Lt^2)*ho4t^17 + 
    (-38.1513195719821 + 0.1500046558089536*Lmh + 122.88754525907602*Lt - 
      93.22694099006532*Lt^2)*ho4t^18 + 
    (-40.26775276799222 + 0.1301747390705189*Lmh + 125.43727998518395*Lt - 
      92.06382673899726*Lt^2)*ho4t^19 + 
    (-42.18535274739011 + 0.11379865210969445*Lmh + 127.52240654954399*Lt - 
      90.89962833607177*Lt^2)*ho4t^20 + 
    (-43.92174429807192 + 0.10014482271697471*Lmh + 129.21978632574007*Lt - 
      89.744073733033*Lt^2)*ho4t^21 + 
    (-45.49368698755199 + 0.0886615444890005*Lmh + 130.59189511941423*Lt - 
      88.60394938433748*Lt^2)*ho4t^22 + 
    (-46.91675439943067 + 0.07892717779351878*Lmh + 131.68986443414158*Lt - 
      87.48392449224511*Lt^2)*ho4t^23 + 
    (-48.20521284291164 + 0.07061555245239824*Lmh + 132.55581039107514*Lt - 
      86.38713443996984*Lt^2)*ho4t^24

H3delta = 
    -3776/9 - (64*cHp)/3 + (2056*Lt)/3 + 160*Lt^2 - 736*Lt^3 + 
    320*Zeta3 + 128*Lt*Zeta3 + 
    (-272/9 + 16*cHp - (4292*Lt)/3 + 336*Lt^2 + 240*Lt^3 - (1184*Zeta3)/3 - 
    96*Lt*Zeta3)*ho4t + 
    (-624748/243 + (256*Lmh)/9 + (9824*Lt)/135 + (68522*Zeta3)/27)*ho4t^2 + 
    (-4671609631/364500 + (1792*Lmh)/135 - (396128*Lt)/4725 - (192*Lt^2)/35 + 
      (80431649*Zeta3)/7560)*ho4t^3 + (-552718123381519/6667920000 + 
      (98752*Lmh)/14175 - (46523264*Lt)/496125 - (1536*Lt^2)/35 + 
      (27790684543*Zeta3)/403200)*ho4t^4 + 
    (-8134990884034096223/15842977920000 + (57856*Lmh)/14175 - 
      (1004420992*Lt)/16372125 - (26112*Lt^2)/385 + (9093499297643*Zeta3)/
       21288960)*ho4t^5 + (-783706522702306672877417/261670544815680000 + 
      (14170624*Lmh)/5457375 - (139673997824*Lt)/5462832375 - 
      (81920*Lt^2)/1001 + (1340803952294459*Zeta3)/538137600)*ho4t^6 + 
    (-16696151827395123166049158019/1006303506747162624000 + 
      (374073344*Lmh)/212837625 + (104172906496*Lt)/19368223875 - 
      (8192*Lt^2)/91 + (478698360306993979*Zeta3)/34681651200)*ho4t^7 + 
    (-10862400473635739692020781538014807/123171549225852705177600000 + 
      (1328026624*Lmh)/1064188125 + (1661601083288576*Lt)/54327867969375 - 
      (8060928*Lt^2)/85085 + (19576099403025199415179*Zeta3)/266830715289600)*
     ho4t^8 + (-5725793202829788635255513047962290978683/
       12624919566917601143763763200000 + (8964571136*Lmh)/9741414375 + 
      (297058108647968768*Lt)/5849300451369375 - (22478848*Lt^2)/230945 + 
      (1392524365593076236690416857*Zeta3)/3690802453885747200)*ho4t^9 + 
    (-227716035406794094055715364792465665570971629/
       100267111200459588283771807334400000 + (18519622057984*Lmh)/
       26467422856875 + (4307310708969865216*Lt)/64342304965063125 - 
      (8388608*Lt^2)/85085 + (897134283053990260624457429*Zeta3)/
       474840081786470400)*ho4t^10 + 
    (-43219984457316993081519931612033599327791161991/
       3884031254923066156676634220953600000 + (222169137152*Lmh)/
       407191120875 + (11522495325173972992*Lt)/144192755229397875 - 
      (56623104*Lt^2)/572033 + (61468929416804350031576151479767*Zeta3)/
       6640163703702002073600)*ho4t^11 + 
    (-18228367712798261847632077180438207108613466074147141/
       340434229770791056328090796142519910400000 + (14442725039538176*Lmh)/
       33237789623663625 + (167938608281445024530432*Lt)/
       1858424531227904264625 - (3674210304*Lt^2)/37182145 + 
      (12584080487146601679242564402230951*Zeta3)/282508783030230633676800)*
     ho4t^12 + (-3253432401189450635313247741749382652050212218331936629/
       12821031811250844460543302497998995456000000 + 
      (175650337112195072*Lmh)/498566844354954375 + 
      (4759124210648099206463488*Lt)/48150090127268428674375 - 
      (1660944384*Lt^2)/16900975 + (1963403001609284062132894550894883*Zeta3)/
       9300700675892366540800)*ho4t^13 + 
    (-22871667273358392145388449312393389113990615847707381744597/
       19266514167270587175707344571993035898880000000 + 
      (144621663646908416*Lmh)/498566844354954375 + 
      (738230290253531038619795456*Lt)/6981763068453922157784375 - 
      (47781511168*Lt^2)/490128275 + (49740730704050345821556448110915711*
        Zeta3)/50366585463008919552000)*ho4t^14 + 
    (-946520057702515660335733687406023184797384581886044545604509294140189/
       172347628226086943451865803346352521210818189066240000000 + 
      (785600163979722752*Lmh)/3245771905086335625 + 
      (84499542180378261662029840384*Lt)/758710494329020178223403125 - 
      (338497110016*Lt^2)/3506302275 + 
      (18925243496976762146686560436637716510813289*Zeta3)/
       4142304231551440440331862016000)*ho4t^15 + 
    (-10795672040615520083579107066023801622829841693128379077799622100342662\
50109/42905039273593636497876291493628360213655417215621529600000000 + 
      (667233747293943365632*Lmh)/3265541606690043305625 + 
      (505934293458157998165607841792*Lt)/4361895605578839642804364875 - 
      (105226698752*Lt^2)/1101980715 + 
      (1603748123683191290517623255547459562656998255209*Zeta3)/
       76616059066775442384378119847936000)*ho4t^16 + 
    (-39233971945148188841022799828258019136105938846624558091107520109718744\
705111/343240314188749091983010331949026881709243337724972236800000000 + 
      (6260046646353034477568*Lmh)/35920957673590476361875 + 
      (28735240651839091014038802399232*Lt)/239904258306836180354240068125 - 
      (242665652224*Lt^2)/2571288335 + 
      (137138636025536324777090068820559131373173599139*Zeta3)/
       1442184641256949503705941079490560)*ho4t^17 + 
    (-14549954838916293946672422949527950268349691821446165013600224122107720\
066054890983/
       28231859082338801564694582813139410047466973771216691449036800000000 + 
      (6654563951811339168514048*Lmh)/44362382726884238306915625 + 
      (46453293399208744927110477859782656*Lt)/
       378014658045892388320241376309375 - (12094627905536*Lt^2)/
       129733184175 + (28254439002112521098953037516525850929274015828386311*
        Zeta3)/65900627182236307571842977627321139200)*ho4t^18 + 
    (-13322185619096444352833927143159884846272679540269088887704331954804974\
423058283811229/
       5771645985835791688415321324764052618344021539190817155330552627200000 \
+ (15107971246149805323321344*Lmh)/116059162891545633550415625 + 
      (27602113243745186560498398012637184*Lt)/
       220047128309904497300886071259375 - (100467874988032*Lt^2)/
       1091285019825 + 
      (5061745526574850866837275432479349263577034705036436969*Zeta3)/
       2636025087289452302873719105092845568000)*ho4t^19 + 
    (-58361140834308571295119949488640907267080200480586479180256062725609976\
698306010672548169337/
       5679299650062419021400676183567827776450517194563764080845263785164800\
000000 + (1598092532546520752794370048*Lmh)/14043158709877021659600290625 + 
      (42691164845103662056123168566561210368*Lt)/
       334773833087267104740306711852112875 - (1355697837047808*Lt^2)/
       14914228604275 + 
      (33464225869050188135893085116610268324486409679992942709*Zeta3)/
       3914504713665830697646088812543082496000)*ho4t^20 + 
    (-44831486151929484375116775632396382368675328860562403329432709880939408\
6549753973141136521300543889/985240359853108401897372183784399908396414562499\
1661417337716852393613721600000000 + (62335497529584777905045504*Lmh)/
       622453521194549068155256125 + (692071940150196661936828616924828008448*
        Lt)/5355773754381596240083128248595961875 - (20890720927744*Lt^2)/
       232781063515 + 
      (4740608886699834682720198348950729200898734906710109091244483*Zeta3)/
       125232834799597255679093673290878295212032000)*ho4t^21 + 
    (-24351297786456533510419568609884132670961358774101828264126151971745239\
0916758520301333073368578593629/121447295024559829007216077854490362041664701\
7373972130710495897338386118082560000000 + (2523302574833680229003689984*Lmh)/
       28459943816416660621830846375 + 
      (1719435728784113482530922673462213689212928*Lt)/
       13166481175664448151013502968398352788875 - (598134325510144*Lt^2)/
       6750650841935 + 
      (183031558719090326142335945193673063217482709091574005290503*Zeta3)/
       1097278171577423573569201708834362205667328)*ho4t^22 + 
    (-44345164863565808190394890828059277078795107784724423957605497900606313\
8386287804598350349309192725549535243/504132579538748832602114227817103672449\
431843500005327346449688968753431160542986240000000 + 
      (22741092816942517789048963072*Lmh)/288127530372813299683824684375 + 
      (127820016455867106072724350719065887604736*Lt)/
       970613926934294910436091723939272509375 - (862017116176384*Lt^2)/
       9853434458725 + 
      (2536064840526726282603780111023424279009299566380843888756759460441*
        Zeta3)/3465643377110134614760966677182449590379688755200)*ho4t^23 + 
    (-13758476574377836074044967399786586462285737258639327542751159965971391\
970249059950920496062117067637851113179168267/3579810616326432783115542440200\
785814536955378129805101846340759388607546252135562320281600000000 + 
      (9188559110099127093680452665344*Lmh)/
       130120898173148336687647260721875 + 
      (125742787576696146364763981960736371854916190208*Lt)/
       948602609012168134355833972939702398118078125 - 
      (20125460834811904*Lt^2)/232968265069575 + 
      (595645037865318024221865642833826822160166928822178714780103428055639*
        Zeta3)/186295454263627789568178445888068436478908170240000)*ho4t^24


==> anc/DeltaW3 <==
(* This file contains the contributions to the 3-loop QCD corrections to the
   complex pole squared mass of the W boson, as given in eq. (4.1) of the paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   There are 8 distinct contributions, called:
     DeltaW3a,  DeltaW3b,  DeltaW3c,  DeltaW3d,
     DeltaW3e,  DeltaW3f,  DeltaW3g,  DeltaW3h.
   Four of these are also given explicitly in eqs. (4.2)-(4.5) of the paper,
   but note that DeltaW3f in eq. (4.4) is expressed differently, using a 
   different set of master integrals, which makes the equation more compact.

   The 3-loop master integrals follow the conventions given in the paper
     "Renormalized epsilon-finite master integrals and their virtues:
      the three-loop self energy case",
      https://arxiv.org/abs/2112.07694
   Also, t = (yt^2 v^2)/2 and W = (g^2 v^2)/4 denote the tree-level
   MSbar running masses of the top-quark and W boson, and
     Lt = A[t]/t + 1 = ln(t/Q^2),
   and
     LmW = ln(W/Q^2) - I*Pi = 2 - B[0,0],
   where Q is the MSbar renormalization scale.

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with 
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

DeltaW3a = (Lt^3*(444*t^5 - 430*t^4*W - 230*t^3*W^2 - 735*t^2*W^3 - 
        33*t*W^4 + 24*W^5))/(54*t*(t - W)^2*W) + 
     (Lt^2*(864*t^7 - 29542*t^6*W + 24535*t^5*W^2 + 28558*t^4*W^3 + 
        40384*t^3*W^4 + 2332*t^2*W^5 - 1923*t*W^6 + 72*W^7))/
      (432*t^2*(t - W)^2*W^2) - (Lt*(17280*t^8 - 298266*t^7*W + 
        251295*t^6*W^2 + 355855*t^5*W^3 + 236832*t^4*W^4 + 40270*t^3*W^5 - 
        12311*t^2*W^6 + 525*t*W^7 - 120*W^8))/(1728*t^3*(t - W)^2*W^2) + 
     (373248*t^9 - 4534614*t^8*W + 4893543*t^7*W^2 + 4608618*t^6*W^3 - 
       371643*t^5*W^4 + 2683326*t^4*W^5 - 795447*t^3*W^6 + 214494*t^2*W^7 - 
       23645*t*W^8 - 200*W^9)/(31104*t^4*(t - W)^2*W^2) + 
     ((349*t^5 - 91*t^4*W - 1036*t^3*W^2 + 372*t^2*W^3 + 102*t*W^4 - 16*W^5)*
       Zeta3)/(9*t^2*(t - W)*W) + 
     (Lt^2*(594*t^5 + 1175*t^4*W + 5017*t^3*W^2 + 3077*t^2*W^3 - 471*t*W^4 - 
        24*W^5)*B[0, t])/(216*t^2*(t - W)*W) - 
     (Lt*(1830*t^6 + 2965*t^5*W + 26037*t^4*W^2 + 8384*t^3*W^3 - 
        1951*t^2*W^4 - 201*t*W^5 + 24*W^6)*B[0, t])/(216*t^3*(t - W)*W) - 
     ((1728*t^7 - 1456*t^6*W - 9824*t^5*W^2 - 127597*t^4*W^3 + 1330*t^3*W^4 - 
        6199*t^2*W^5 + 3954*t*W^6 - 432*W^7)*B[0, t])/(864*t^3*(t - W)*W^2) + 
     (Lt*(72*t^5 + 278*t^4*W + 507*t^3*W^2 + 706*t^2*W^3 + 81*t*W^4 - 24*W^5)*
       B[0, t]^2)/(36*t^2*(t - W)*W) - 
     ((516*t^6 + 2449*t^5*W + 7907*t^4*W^2 + 9407*t^3*W^3 + 59*t^2*W^4 - 
        594*t*W^5 + 48*W^6)*B[0, t]^2)/(216*t^3*(t - W)*W) + 
     ((18*t^4 + 119*t^3*W + 328*t^2*W^2 + 129*t*W^3 - 24*W^4)*B[0, t]^3)/
      (54*t^2*(t - W)) + (2*t*(t - 2*W)*H[0, t, t, t, 0, t])/(3*W) + 
     ((270*t^6 + 345*t^5*W - 1644*t^4*W^2 - 522*t^3*W^3 + 354*t^2*W^4 - 
        91*t*W^5 + 8*W^6)*I4[0, t, t, t])/(72*t^4*(t - W)^2*W) + 
     ((-5*t - 8*W)*I6d[0, 0, t, t, 0, t])/6 + 
     (2*(t + W)*(-t + 2*W)*I6d[t, 0, 0, 0, 0, 0])/(3*W) - 
     ((-t + W)*(3*t + 23*W)*I6e[0, t, 0, 0, 0, t])/(6*W) + 
     ((9*t^3 + 7*t^2*W - 11*t*W^2 - 2*W^3)*I6e[t, 0, t, 0, 0, t])/(3*t*W) - 
     ((-12*t^2 + W^2)*I6f[0, t, t, 0, 0, t])/(6*W) - 
     ((2*t - W)*(t + W)*(37*t^2 + 51*t*W - 8*W^2)*I6f1[t, 0, 0, t, 0, t])/
      (12*t^2) - (t*(t^2 + 8*t*W + 8*W^2)*I7a[0, 0, 0, 0, t, t, t])/(3*W) - 
     ((-t + W)^2*(t + 2*W)*I7a[0, 0, t, t, 0, 0, 0])/(3*W) - 
     (2*(-t + W)^2*(t + 2*W)*I7a[0, t, t, 0, 0, t, 0])/(3*W) - 
     ((t^3 + 4*t^2*W - 3*t*W^2 + 2*W^3)*I7a[t, t, 0, 0, t, t, 0])/(3*W) - 
     (2*t*(t - W)*(t + W)*(3*t + 5*W)*I7a5[t, t, 0, 0, t, t, 0])/(3*W) + 
     (4*(-t + W)^2*(t + 2*W)*I7b[0, 0, t, 0, t, 0, 0])/(3*W) - 
     ((-t + W)*(-25*t^2 - 31*t*W + 32*W^2)*I7c[0, 0, t, t, 0, 0, 0])/(18*W) + 
     (2*t*(t - W)*(t + 2*W)*I7d[0, t, 0, t, t, 0, t])/(3*W) - 
     ((-t + W)*(5*t^2 + 29*t*W + 8*W^2)*I7e[0, t, t, 0, 0, 0, 0])/(6*W) - 
     (2*t*(t - W)^2*(t + 2*W)*I8c[0, 0, 0, t, t, 0, 0, t])/(3*W) - 
     (2*(-t + W)^2*(t + 2*W)*I8cpk[t, t, t, 0, 0, 0, 0, 0])/(3*W) + 
     (Lt*(t + W)*(2*t^2 + 13*t*W + 2*W^2)*M[0, 0, t, t, 0])/(3*W) - 
     ((-216*t^6 + 364*t^5*W + 886*t^4*W^2 + 911*t^3*W^3 + 552*t^2*W^4 - 
        249*t*W^5 + 24*W^6)*M[0, 0, t, t, 0])/(108*t^2*W^2) + 
     (2*(2*t^2 + 13*t*W + 2*W^2)*B[0, t]*M[0, 0, t, t, 0])/3 - 
     (Lt*(114*t^5 + 2383*t^4*W - 1204*t^3*W^2 + 265*t^2*W^3 + 282*t*W^4 - 
        48*W^5)*S[0, 0, t])/(108*t^3*(t - W)*W) + 
     ((432*t^6 - 1394*t^5*W + 3786*t^4*W^2 + 1122*t^3*W^3 - 1289*t^2*W^4 + 
        1095*t*W^5 - 168*W^6)*S[0, 0, t])/(108*t^3*(t - W)*W^2) - 
     ((648*t^5 + 1477*t^4*W - 1342*t^3*W^2 + 703*t^2*W^3 + 354*t*W^4 - 
        48*W^5)*B[0, t]*S[0, 0, t])/(108*t^3*(t - W)*W) - 
     ((3438*t^7 + 1341*t^6*W - 12903*t^5*W^2 - 11706*t^4*W^3 - 1860*t^3*W^4 + 
        1365*t^2*W^5 - 163*t*W^6 + 8*W^7)*S[t, t, t])/(432*t^4*(t - W)^2*W) + 
     ((192*t^5 - 21*t^4*W - 861*t^3*W^2 - 9*t^2*W^3 + 67*t*W^4 - 8*W^5)*
       U[t, 0, t, t])/(72*t^3*W)
 
DeltaW3b = W*(-44215/648 + (41*LmW)/2 - (11*LmW^2)/6 + (454*Zeta3)/9 - 
      (44*LmW*Zeta3)/3 + (20*Zeta5)/3)
 
DeltaW3c = (Lt^3*(147*t^5 - 382*t^4*W + 289*t^3*W^2 + 263*t^2*W^3 + 
        11*t*W^4 - 8*W^5))/(9*t*(t - W)^2*W) - 
     (Lt^2*(312*t^7 + 2014*t^6*W - 10291*t^5*W^2 + 14194*t^4*W^3 + 
        15480*t^3*W^4 + 668*t^2*W^5 - 641*t*W^6 + 24*W^7))/
      (72*t^2*(t - W)^2*W^2) + (Lt*(6240*t^8 + 1558*t^7*W - 41019*t^6*W^2 + 
        112065*t^5*W^3 + 111112*t^4*W^4 + 10586*t^3*W^5 - 3557*t^2*W^6 + 
        175*t*W^7 - 40*W^8))/(288*t^3*(t - W)^2*W^2) - 
     (404352*t^9 + 68850*t^8*W + 149931*t^7*W^2 + 2008098*t^6*W^3 + 
       3881697*t^5*W^4 + 800070*t^4*W^5 - 455967*t^3*W^6 + 214494*t^2*W^7 - 
       23645*t*W^8 - 200*W^9)/(15552*t^4*(t - W)^2*W^2) - 
     ((410*t^5 - 697*t^4*W - 963*t^3*W^2 + 438*t^2*W^3 + 204*t*W^4 - 32*W^5)*
       Zeta3)/(9*t^2*(t - W)*W) + (Lt^2*(758*t^5 - 81*t^4*W - 2275*t^3*W^2 - 
        1135*t^2*W^3 + 157*t*W^4 + 8*W^5)*B[0, t])/(36*t^2*(t - W)*W) - 
     (Lt*(1764*t^6 - 301*t^5*W - 7311*t^4*W^2 - 3880*t^3*W^3 + 705*t^2*W^4 + 
        67*t*W^5 - 8*W^6)*B[0, t])/(36*t^3*(t - W)*W) + 
     ((624*t^7 + 10210*t^6*W + 9228*t^5*W^2 - 24785*t^4*W^3 - 18878*t^3*W^4 + 
        575*t^2*W^5 + 1318*t*W^6 - 144*W^7)*B[0, t])/(144*t^3*(t - W)*W^2) - 
     (Lt*(24*t^5 - 8*t^4*W + 231*t^3*W^2 + 236*t^2*W^3 + 27*t*W^4 - 8*W^5)*
       B[0, t]^2)/(6*t^2*(t - W)*W) + 
     ((502*t^6 + 52*t^5*W + 2080*t^4*W^2 + 3107*t^3*W^3 + 45*t^2*W^4 - 
        198*t*W^5 + 16*W^6)*B[0, t]^2)/(36*t^3*(t - W)*W) - 
     ((5*t^4 + 62*t^3*W + 123*t^2*W^2 + 43*t*W^3 - 8*W^4)*B[0, t]^3)/
      (9*t^2*(t - W)) - (4*t*(t - 2*W)*H[0, t, t, t, 0, t])/(3*W) - 
     ((270*t^6 + 345*t^5*W - 1644*t^4*W^2 - 522*t^3*W^3 + 354*t^2*W^4 - 
        91*t*W^5 + 8*W^6)*I4[0, t, t, t])/(36*t^4*(t - W)^2*W) - 
     (4*(t + W)*(-t + 2*W)*I6d[0, 0, t, 0, t, 0])/(3*W) + 
     ((5*t + 8*W)*I6d[0, 0, t, t, 0, t])/3 - 
     (17*(-t + W)*(t + W)*I6e[0, t, 0, 0, 0, t])/(3*W) - 
     (2*(9*t^3 + 7*t^2*W - 11*t*W^2 - 2*W^3)*I6e[t, 0, t, 0, 0, t])/(3*t*W) + 
     ((-12*t^2 + W^2)*I6f[0, t, t, 0, 0, t])/(3*W) + 
     ((2*t - W)*(t + W)*(37*t^2 + 51*t*W - 8*W^2)*I6f1[t, 0, 0, t, 0, t])/
      (6*t^2) - (2*(2*t^3 + 12*t^2*W + t*W^2 + 2*W^3)*I7a[0, 0, 0, 0, t, t, 
        t])/(3*W) + (4*(-t + W)^2*(t + 2*W)*I7a[0, t, t, 0, 0, t, 0])/(3*W) + 
     (2*(t^3 + 4*t^2*W - 3*t*W^2 + 2*W^3)*I7a[t, t, 0, 0, t, t, 0])/(3*W) + 
     (4*t*(t - W)*(t + W)*(3*t + 5*W)*I7a5[t, t, 0, 0, t, t, 0])/(3*W) - 
     (4*(-t + W)^2*(t + 2*W)*I7b[0, 0, t, 0, t, 0, 0])/(3*W) + 
     ((-t + W)^2*(5*t + 4*W)*I7c[0, 0, t, t, 0, 0, 0])/(3*W) - 
     (4*t*(t - W)*(t + 2*W)*I7d[0, t, 0, t, t, 0, t])/(3*W) - 
     ((-t + W)*(7*t^2 + 19*t*W + 8*W^2)*I7e[0, t, t, 0, 0, 0, 0])/(3*W) - 
     (2*(-t + W)^3*(t + 2*W)*I8b[0, 0, 0, t, t, 0, 0, t])/(3*W) + 
     (4*t*(t - W)^2*(t + 2*W)*I8c[0, 0, 0, t, t, 0, 0, t])/(3*W) + 
     (4*(-t + W)^2*(t + 2*W)*I8cpk[t, t, t, 0, 0, 0, 0, 0])/(3*W) - 
     (2*Lt*(-15*t^3 - 20*t^2*W - t*W^2 + 2*W^3)*M[0, 0, t, t, 0])/(3*W) + 
     ((-78*t^6 - 451*t^5*W - 390*t^4*W^2 + 536*t^3*W^3 + 68*t^2*W^4 - 
        83*t*W^5 + 8*W^6)*M[0, 0, t, t, 0])/(18*t^2*W^2) + 
     (34*t*(t + W)*B[0, t]*M[0, 0, t, t, 0])/3 - 
     (Lt*(70*t^5 + 483*t^4*W + 40*t^3*W^2 - 143*t^2*W^3 - 94*t*W^4 + 16*W^5)*
       S[0, 0, t])/(18*t^3*(t - W)*W) - 
     ((156*t^6 + 430*t^5*W - 360*t^4*W^2 - 1478*t^3*W^3 + 199*t^2*W^4 + 
        365*t*W^5 - 56*W^6)*S[0, 0, t])/(18*t^3*(t - W)*W^2) - 
     ((76*t^5 + 393*t^4*W + 214*t^3*W^2 - 209*t^2*W^3 - 118*t*W^4 + 16*W^5)*
       B[0, t]*S[0, 0, t])/(18*t^3*(t - W)*W) + 
     ((3438*t^7 + 1341*t^6*W - 12903*t^5*W^2 - 11706*t^4*W^3 - 1860*t^3*W^4 + 
        1365*t^2*W^5 - 163*t*W^6 + 8*W^7)*S[t, t, t])/(216*t^4*(t - W)^2*W) - 
     ((192*t^5 - 21*t^4*W - 861*t^3*W^2 - 9*t^2*W^3 + 67*t*W^4 - 8*W^5)*
       U[t, 0, t, t])/(36*t^3*W)
 
DeltaW3d = W*(143/18 - LmW/2 + (74*Zeta3)/3 - 40*Zeta5)
 
DeltaW3e = (-4*Lt^3*(74*t^6 + 77*t^5*W - 436*t^4*W^2 - 147*t^3*W^3 + 
        342*t^2*W^4 + 48*t*W^5 - 12*W^6))/(81*t*(t - W)^3*W) + 
     (Lt^2*(919*t^7 + 4429*t^6*W - 15872*t^5*W^2 - 2750*t^4*W^3 + 
        10123*t^3*W^4 + 1825*t^2*W^5 - 528*t*W^6 + 18*W^7))/
      (81*t^2*(t - W)^3*W) + (Lt*(4523*t^8 - 142984*t^7*W + 455763*t^6*W^2 - 
        15734*t^5*W^3 - 210893*t^4*W^4 - 51816*t^3*W^5 + 11577*t^2*W^6 - 
        630*t*W^7 + 90*W^8))/(972*t^3*(t - W)^3*W) - 
     (520785*t^9 - 3216834*t^8*W + 9125382*t^7*W^2 - 5429598*t^6*W^3 + 
       1025742*t^5*W^4 - 1977131*t^4*W^5 + 737575*t^3*W^6 - 208763*t^2*W^7 + 
       17340*t*W^8 + 150*W^9)/(17496*t^4*(t - W)^3*W) - 
     (16*(12*t^6 + 102*t^5*W - 778*t^4*W^2 + 737*t^3*W^3 - 4*t^2*W^4 - 
        108*t*W^5 + 12*W^6)*Zeta3)/(81*t^2*(t - W)^2*W) - 
     (2*Lt^2*(91*t^6 + 284*t^5*W + 654*t^4*W^2 - 50*t^3*W^3 - 991*t^2*W^4 + 
        102*t*W^5 + 6*W^6)*B[0, t])/(81*t^2*(t - W)^2*W) + 
     (Lt*(505*t^7 + 614*t^6*W + 7427*t^5*W^2 - 1582*t^4*W^3 - 7570*t^3*W^4 + 
        678*t^2*W^5 + 132*t*W^6 - 12*W^7)*B[0, t])/(81*t^3*(t - W)^2*W) + 
     ((1096*t^7 + 21095*t^6*W - 71697*t^5*W^2 + 12218*t^4*W^3 + 
        39727*t^3*W^4 + 4797*t^2*W^5 - 3816*t*W^6 + 324*W^7)*B[0, t])/
      (486*t^3*(t - W)^2*W) - (2*Lt*(33*t^4 + 81*t^3*W + 86*t^2*W^2 + 
        20*t*W^3 - 4*W^4)*B[0, t]^2)/(9*t^2*(t - W)) - 
     (2*(8*t^7 - 202*t^6*W - 1301*t^5*W^2 - 211*t^4*W^3 + 1513*t^3*W^4 + 
        457*t^2*W^5 - 180*t*W^6 + 12*W^7)*B[0, t]^2)/(81*t^3*(t - W)^2*W) - 
     (8*W*(7*t^3 + 17*t^2*W + 14*t*W^2 - 2*W^3)*B[0, t]^3)/(27*t^2*(t - W)) - 
     (2*(51*t^7 + 177*t^6*W - 912*t^5*W^2 - 280*t^4*W^3 + 1169*t^3*W^4 - 
        391*t^2*W^5 + 84*t*W^6 - 6*W^7)*I4[0, t, t, t])/
      (81*t^4*(t - W)^3*W) + (4*(t^3 - 12*t^2*W - 3*t*W^2 + 2*W^3)*
       I6e[t, 0, t, 0, 0, t])/(9*t*W) + 
     (4*(2*t - W)*(7*t^3 + 17*t^2*W + 14*t*W^2 - 2*W^3)*
       I6f1[t, 0, 0, t, 0, t])/(9*t^2) - 
     (4*Lt*(-t + W)^2*(t + 2*W)*M[0, 0, t, t, 0])/(9*W) + 
     (4*(67*t^6 - 79*t^5*W - 84*t^4*W^2 - 137*t^3*W^3 + 257*t^2*W^4 - 
        78*t*W^5 + 6*W^6)*M[0, 0, t, t, 0])/(81*t^2*W*(-t + W)) - 
     (4*Lt*(10*t^6 + 95*t^5*W - 138*t^4*W^2 + 121*t^3*W^3 - 82*t^2*W^4 + 
        102*t*W^5 - 12*W^6)*S[0, 0, t])/(81*t^3*(t - W)^2*W) - 
     (4*(151*t^6 - 433*t^5*W + 249*t^4*W^2 - 287*t^3*W^3 + 470*t^2*W^4 - 
        384*t*W^5 + 42*W^6)*S[0, 0, t])/(81*t^3*(t - W)^2*W) - 
     (4*(t^6 + 23*t^5*W + 42*t^4*W^2 + 31*t^3*W^3 - 109*t^2*W^4 + 120*t*W^5 - 
        12*W^6)*B[0, t]*S[0, 0, t])/(81*t^3*(t - W)^2*W) - 
     ((492*t^8 - 5159*t^7*W + 13860*t^6*W^2 + 1917*t^5*W^3 - 6861*t^4*W^4 - 
        3680*t^3*W^5 + 1291*t^2*W^6 - 138*t*W^7 + 6*W^8)*S[t, t, t])/
      (243*t^4*(t - W)^3*W) - ((425*t^6 - 909*t^5*W - 898*t^4*W^2 + 
        1224*t^3*W^3 + 170*t^2*W^4 - 132*t*W^5 + 12*W^6)*U[t, 0, t, t])/
      (81*t^3*(t - W)*W)
 
DeltaW3f = (14*LmW^2*(24*t + 11*W))/81 - (4*LmW^2*Lt*(46*t + 19*W))/27 + 
     (4*LmW*Lt^2*(46*t + 19*W))/27 + (16*LmW*Lt*(165*t + 73*W))/81 - 
     (2*LmW*(540*t + 407*W))/243 - 
     (8*Lt^3*t*(640*t^4 + 1316*t^3*W - 530*t^2*W^2 - 381*t*W^3 - 25*W^4))/
      (81*(4*t - W)^2*W^2) - (8*Lt*(43200*t^5 + 75600*t^4*W - 97532*t^3*W^2 - 
        14198*t^2*W^3 + 6256*t*W^4 - 663*W^5))/(243*(4*t - W)^2*W^2) + 
     (4*Lt^2*(8640*t^5 + 17136*t^4*W - 19188*t^3*W^2 - 4964*t^2*W^3 + 
        1259*t*W^4 - 171*W^5))/(81*(4*t - W)^2*W^2) + 
     (706560*t^6 + 1060224*t^5*W - 2138880*t^4*W^2 + 92200*t^3*W^3 + 
       185884*t^2*W^4 - 57587*t*W^5 + 5358*W^6)/(486*t*(4*t - W)^2*W^2) + 
     (16*Lt*W*Zeta3)/3 + (16*(-80*t^3 - 212*t^2*W + 74*t*W^2 + 57*W^3)*Zeta3)/
      (81*W^2) + (4*Lt^2*(20*t^2 + 58*t*W + 19*W^2)*(-8*t^3 - 14*t^2*W + 
        10*t*W^2 + W^3)*B[t, t])/(27*W^2*(-4*t + W)^2) + 
     (32*Lt*(-120*t^5 + 762*t^4*W + 2313*t^3*W^2 - 1221*t^2*W^3 - 632*t*W^4 + 
        65*W^5)*B[t, t])/(81*W^2*(-4*t + W)^2) + 
     (4*(-11520*t^6 - 50688*t^5*W + 36160*t^4*W^2 + 63084*t^3*W^3 + 
        1932*t^2*W^4 - 3706*t*W^5 + 513*W^6)*B[t, t])/
      (243*t*W^2*(-4*t + W)^2) + (4*Lt*(20*t^2 + 58*t*W + 19*W^2)*
       (-16*t^3 + 14*t^2*W - 10*t*W^2 + 5*W^3)*B[t, t]^2)/
      (27*W^2*(-4*t + W)^2) + (4*(1440*t^5 + 3828*t^4*W - 396*t^3*W^2 - 
        2225*t^2*W^3 - 364*t*W^4 + 57*W^5)*B[t, t]^2)/(81*t*W*(-4*t + W)^2) + 
     (4*(-4*t + 3*W)*(2*t^2 - 2*t*W + W^2)*(20*t^2 + 58*t*W + 19*W^2)*
       B[t, t]^3)/(27*W^2*(-4*t + W)^2) + 
     (8*(t - W)*(20*t^2 + 58*t*W + 19*W^2)*I5a[t, 0, t, 0, t])/(27*t*W^2) - 
     (4*(46*t + 19*W)*I6f[0, 0, 0, 0, t, t])/27 - 
     (8*(4*t + W)*(7*t + 3*W)*I6f5[0, 0, 0, 0, t, t])/27 + 
     (8*(2*t^2 - 2*t*W + W^2)*(20*t^2 + 58*t*W + 19*W^2)*M[t, t, t, t, 0])/
      (27*W^2) + (16*Lt*t*(2*t^2 - 2*t*W + W^2)*(20*t^2 + 58*t*W + 19*W^2)*
       V[t, t, 0, t])/(27*(4*t - W)*W^2) + 
     (8*(20*t^2 + 58*t*W + 19*W^2)*(16*t^3 - 18*t^2*W - 3*t*W^2 + W^3)*
       V[t, t, 0, t])/(27*(4*t - W)*W^2) + 
     (16*t*(2*t^2 - 2*t*W + W^2)*(20*t^2 + 58*t*W + 19*W^2)*B[t, t]*
       V[t, t, 0, t])/(27*(4*t - W)*W^2)
 
DeltaW3g = (-4*Lt^3*t*(4*t - 3*W)*(3*t + 2*W))/(27*(t - W)*W) + 
     (2*Lt^2*(166*t^3 + 63*t^2*W - 157*t*W^2 + 4*W^3))/(27*(t - W)*W) + 
     (7746*t^4 + 4908*t^3*W - 7535*t^2*W^2 - 73*t*W^3 - 1110*W^4)/
      (324*t*(t - W)*W) - (Lt*(1635*t^4 + 1194*t^3*W - 2218*t^2*W^2 + 
        185*t*W^3 - 20*W^4))/(54*t*(t - W)*W) - 
     (16*(-t^2 + 4*t*W + 2*W^2)*Zeta3)/(9*W) - 
     (4*Lt^2*(-9*t^3 - 17*t^2*W - t*W^2 + 4*W^3)*B[0, t])/(27*W*(-t + W)) - 
     (2*Lt*(78*t^4 + 224*t^3*W - 3*t^2*W^2 - 95*t*W^3 + 4*W^4)*B[0, t])/
      (27*t*W*(-t + W)) + ((563*t^4 + 1687*t^3*W - 967*t^2*W^2 - 503*t*W^3 + 
        188*W^4)*B[0, t])/(54*t*W*(-t + W)) - 
     (2*Lt*(t + W)*(5*t + 4*W)*B[0, t]^2)/(9*(t - W)) - 
     ((24*t^4 - 133*t^3*W - 173*t^2*W^2 + 34*t*W^3 + 16*W^4)*B[0, t]^2)/
      (27*t*(t - W)*W) + (4*W*(5*t + 4*W)*B[0, t]^3)/(27*(-t + W)) + 
     (4*(-t + W)^2*(t + 2*W)*I7c[0, 0, t, t, 0, 0, 0])/(9*W) + 
     (4*(8*t^3 + 11*t^2*W - 26*t*W^2 + 3*W^3)*M[0, 0, t, t, 0])/(27*W) + 
     (4*Lt*(t + W)*(3*t^2 + 5*t*W - 4*W^2)*S[0, 0, t])/(27*t*(t - W)*W) + 
     (2*(50*t^3 - 45*t^2*W - 111*t*W^2 + 74*W^3)*S[0, 0, t])/
      (27*t*(t - W)*W) + (4*(t + W)*(9*t^2 - 13*t*W + 8*W^2)*B[0, t]*
       S[0, 0, t])/(27*t*(t - W)*W)
 
DeltaW3h = W*(3701/162 - (22*LmW)/3 + (2*LmW^2)/3 - (152*Zeta3)/9 + 
      (16*LmW*Zeta3)/3)


==> anc/DeltaW3series <==
(* This file contains the series expansions of the contributions to the
   3-loop QCD corrections to the complex pole squared mass of the W boson,
   as appearing in equation (4.9) of the paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   Below, W = (g^2 v^2)/4 and t = (yt^2 v^2)/2 are the tree-level MSbar masses 
   of the W boson and top quark, respectively, and
     Wot = W/t
   and
     Wo4t = W/(4*t), 
   which were called \rho_W and r_W, respectively, in the text of the paper.
   Also,
     Lt = ln(t/Q^2),
   and
     LmW = ln(W/Q^2) - I*Pi,
   where Q is the MSbar renormalization scale. The analytic version of the
   series also involve the constants:
     Zeta2 = (Pi^2)/6 = 1.6449340668482264...
     Zeta3 = 1.2020569031595942...
     Zeta4 = (Pi^4)/90 = 1.0823232337111381...
     Zeta5 = 1.0369277551433700...
     cI = Sqrt[3] Im[PolyLog[2, E^(2 Pi I/3)]] = 1.1719536193447295...
     cHp = 32 PolyLog[4,1/2] - 22 Zeta4 + 4/3 Log[2]^2 (Log[2]^2 - Pi^2) 
         = -13.266509277547787...

   There are two distinct contributions in equation (4.9), called below 
   W3delta1 and W3delta2 in analytic form and W3delta1num and W3delta2num 
   in numerical form.

   W3delta1num = W3delta1 comes from diagrams in which the W boson couples 
   directly to a (t,b) pair, and is expanded to order Wot^30. 

   W3delta2num = W3delta2 comes from diagrams in which the W couples directly 
   to light quark pairs, and is expanded to order Wo4t^16.

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with 
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

W3delta1num = 
  12.829946099260708 + 24.95406018214205*Lt + 63.*Lt^2 - 30.*Lt^3 + 
  (-23.80015921534439 - 54.69251283188904*Lt + 14.*Lt^2)*Wot + 
  (-2.326752833975707 - 17.873201467029787*Lt - 1.5*Lt^2)*Wot^2 + 
  (-0.6996723214060172 - 7.495683520871487*Lt - 7.2*Lt^2)*Wot^3 + 
  (0.19761889421924775 + 0.3956811795610211*Lt - 8.5*Lt^2)*Wot^4 + 
  (-0.30740339446784376 + 4.870029650274908*Lt - 8.571428571428571*Lt^2)*Wot^5 + 
  (-1.0846144468231562 + 7.363029973568822*Lt - 8.25*Lt^2)*Wot^6 + 
  (-1.7965672698160584 + 8.738731203716155*Lt - 7.809523809523809*Lt^2)*Wot^7 + 
  (-2.3699992481403176 + 9.468397861968038*Lt - 7.35*Lt^2)*Wot^8 + 
  (-2.8084071590193536 + 9.814058778791825*Lt - 6.909090909090909*Lt^2)*Wot^9 + 
  (-3.134056484931102 + 9.926537506341067*Lt - 6.5*Lt^2)*Wot^10 + 
  (-3.370499819508688 + 9.895599328459785*Lt - 6.125874125874126*Lt^2)*Wot^11 + 
  (-3.537877152264374 + 9.776230885201567*Lt - 5.785714285714286*Lt^2)*Wot^12 + 
  (-3.6522337008526438 + 9.602920739819838*Lt - 5.476923076923077*Lt^2)*Wot^13 + 
  (-3.7260011874892918 + 9.397706986132766*Lt - 5.196428571428571*Lt^2)*Wot^14 + 
  (-3.7687106700007287 + 9.174866322236436*Lt - 4.9411764705882355*Lt^2)*Wot^15 + 
  (-3.7876506243828247 + 8.943728755751117*Lt - 4.708333333333333*Lt^2)*Wot^16 + 
  (-3.788401889440503 + 8.7104121045094*Lt - 4.495356037151703*Lt^2)*Wot^17 + 
  (-3.7752513172939683 + 8.478915740720769*Lt - 4.3*Lt^2)*Wot^18 + 
  (-3.7515049004981544 + 8.25182432307295*Lt - 4.120300751879699*Lt^2)*Wot^19 + 
  (-3.7197228718053226 + 8.030768618183657*Lt - 3.9545454545454546*Lt^2)*Wot^20 + 
  (-3.6818959453000737 + 7.816731898461961*Lt - 3.801242236024845*Lt^2)*Wot^21 + 
  (-3.639577697904284 + 7.610256359912698*Lt - 3.659090909090909*Lt^2)*Wot^22 + 
  (-3.5939843974686445 + 7.411583746413333*Lt - 3.5269565217391303*Lt^2)*Wot^23 + 
  (-3.546070656948575 + 7.220752045391992*Lt - 3.4038461538461537*Lt^2)*Wot^24 + 
  (-3.496587083004383 + 7.0376624735828095*Lt - 3.2888888888888888*Lt^2)*Wot^25 + 
  (-3.4461244538106426 + 6.862126139301695*Lt - 3.181318681318681*Lt^2)*Wot^26 + 
  (-3.395147766056077 + 6.693896662603536*Lt - 3.0804597701149423*Lt^2)*Wot^27 + 
  (-3.344022620145584 + 6.532693008853425*Lt - 2.9857142857142858*Lt^2)*Wot^28 + 
  (-3.293035777415732 + 6.378215451024938*Lt - 2.896551724137931*Lt^2)*Wot^29 + 
  (-3.242411258657763 + 6.230156678021733*Lt - 2.8125*Lt^2)*Wot^30
 
W3delta2num = 
     (-56.79859308462038 + 180.38149236605148*LmW - 
       122.66666666666667*LmW^2 - 14.757810930381288*Lt + 
       21.333333333333332*LmW*Lt - 10.666666666666666*Lt^2)*Wo4t + 
     (-88.56967901234567 + 33.37481481481481*LmW - 3.7925925925925927*LmW^2 - 
       33.37481481481481*Lt + 7.5851851851851855*LmW*Lt - 
       3.7925925925925927*Lt^2)*Wo4t^2 + 
     (4.0741068999028185 - 2.5213000755857897*LmW + 0.40634920634920635*
        LmW^2 + 2.5213000755857897*Lt - 0.8126984126984127*LmW*Lt + 
       0.40634920634920635*Lt^2)*Wo4t^3 + 
     (-0.6993474792368665 + 0.5023919076546942*LmW - 0.09631981187536744*
        LmW^2 - 0.5023919076546942*Lt + 0.19263962375073487*LmW*Lt - 
       0.09631981187536744*Lt^2)*Wo4t^4 + 
     (0.18481081897132598 - 0.15365777151250937*LmW + 
       0.03283629950296617*LmW^2 + 0.15365777151250937*Lt - 
       0.06567259900593234*LmW*Lt + 0.03283629950296617*Lt^2)*Wo4t^5 + 
     (-0.0675804473511743 + 0.06013011070785043*LmW - 
       0.013856196713339571*LmW^2 - 0.06013011070785043*Lt + 
       0.027712393426679142*LmW*Lt - 0.013856196713339571*Lt^2)*Wo4t^6 + 
     (0.028907625871594744 - 0.027642225720690465*LmW + 
       0.006735651180095625*LmW^2 + 0.027642225720690465*Lt - 
       0.01347130236019125*LmW*Lt + 0.006735651180095625*Lt^2)*Wo4t^7 + 
     (-0.014307757988605464 + 0.014238128965861093*LmW - 
       0.0036225350884547896*LmW^2 - 0.014238128965861093*Lt + 
       0.007245070176909579*LmW*Lt - 0.0036225350884547896*Lt^2)*Wo4t^8 + 
     (0.007683301177469452 - 0.007982030875383185*LmW + 
       0.002102023650011266*LmW^2 + 0.007982030875383185*Lt - 
       0.004204047300022532*LmW*Lt + 0.002102023650011266*Lt^2)*Wo4t^9 + 
     (-0.004478945339530902 + 0.004777867674765693*LmW - 
       0.0012941752150141513*LmW^2 - 0.004777867674765693*Lt + 
       0.0025883504300283026*LmW*Lt - 0.0012941752150141513*Lt^2)*Wo4t^10 + 
     (0.002745128289138166 - 0.0030132451165384372*LmW + 
       0.0008355870409982672*LmW^2 + 0.0030132451165384372*Lt - 
       0.0016711740819965344*LmW*Lt + 0.0008355870409982672*Lt^2)*Wo4t^11 + 
     (-0.0017727871139982816 + 0.001983048831690441*LmW - 
       0.0005609535380128228*LmW^2 - 0.001983048831690441*Lt + 
       0.0011219070760256455*LmW*Lt - 0.0005609535380128228*Lt^2)*Wo4t^12 + 
     (0.0011843840088221337 - 0.0013520988428349758*LmW + 
       0.00038905640004152127*LmW^2 + 0.0013520988428349758*Lt - 
       0.0007781128000830425*LmW*Lt + 0.00038905640004152127*Lt^2)*Wo4t^13 + 
     (-0.0008203345686036268 + 0.000949873504147716*LmW - 
       0.0002773961812497637*LmW^2 - 0.000949873504147716*Lt + 
       0.0005547923624995274*LmW*Lt - 0.0002773961812497637*Lt^2)*Wo4t^14 + 
     (0.0005822979069597723 - 0.0006845889282861339*LmW + 
       0.00020253436620626468*LmW^2 + 0.0006845889282861339*Lt - 
       0.00040506873241252935*LmW*Lt + 0.00020253436620626468*Lt^2)*Wo4t^15 + 
     (-0.000424348966489951 + 0.000504433478600218*LmW - 
       0.00015095609564417018*LmW^2 - 0.000504433478600218*Lt + 
       0.00030191219128834036*LmW*Lt - 0.00015095609564417018*Lt^2)*Wo4t^16

W3delta1 = 
     13715/108 - (8*cHp)/3 + 147*cI + 3*cI^2 - (529*Lt)/6 + 63*Lt^2 - 
     30*Lt^3 - (4754*Zeta2)/27 + 60*Lt*Zeta2 - (1016*Zeta3)/9 + 12*Lt*Zeta3 + 
     (551*Zeta4)/6 + (-1817/27 + (16*cHp)/9 - (214*cI)/3 + (16*cI^2)/3 - 
       (308*Lt)/9 + 14*Lt^2 + (6062*Zeta2)/81 - (112*Lt*Zeta2)/9 + 
       (1312*Zeta3)/27 - (952*Zeta4)/27)*Wot + 
     (108253/15552 - (1913*cI)/36 + 3*cI^2 - (175*Lt)/12 - (3*Lt^2)/2 - 
       (555217*Zeta2)/9720 - 2*Lt*Zeta2 + (4123*Zeta3)/54 + (283*Zeta4)/6)*
      Wot^2 + (-83089/24300 - (88699*cI)/1350 + (4*cI^2)/5 + (2*Lt)/5 - 
       (36*Lt^2)/5 - (1111621*Zeta2)/60750 - (24*Lt*Zeta2)/5 + 
       (32044*Zeta3)/405 + (566*Zeta4)/45)*Wot^3 + 
     (-18262073/4374000 - (21033784*cI)/273375 + cI^2/3 + (2677*Lt)/405 - 
       (17*Lt^2)/2 - (1612048*Zeta2)/212625 - (34*Lt*Zeta2)/9 + 
       (56651*Zeta3)/675 + (283*Zeta4)/54)*Wot^4 + 
     (-4229839/1530900 - (27633947*cI)/297675 + (6*cI^2)/35 + (6029*Lt)/630 - 
       (60*Lt^2)/7 - (4169962*Zeta2)/1157625 - (20*Lt*Zeta2)/7 + 
       (5647328*Zeta3)/59535 + (283*Zeta4)/105)*Wot^5 + 
     (-506320139/2560481280 - (63975000569*cI)/600112800 + cI^2/10 + 
       (553487*Lt)/50400 - (33*Lt^2)/4 - (1226367299*Zeta2)/666792000 - 
       (11*Lt*Zeta2)/5 + (82701571*Zeta3)/793800 + (283*Zeta4)/180)*
      Wot^6 + (73483264427/25509168000 - (3820201390853*cI)/31248730800 + 
       (4*cI^2)/63 + (1533811*Lt)/132300 - (164*Lt^2)/21 - 
       (8278073*Zeta2)/8573040 - (328*Lt*Zeta2)/189 + (765017*Zeta3)/6615 + 
       (566*Zeta4)/567)*Wot^7 + (1197288825117209/187492384800000 - 
       (127934759516527*cI)/937461924000 + (3*cI^2)/70 + (423767*Lt)/36000 - 
       (147*Lt^2)/20 - (49388158217*Zeta2)/99018612000 - (7*Lt*Zeta2)/5 + 
       (142651*Zeta3)/1134 + (283*Zeta4)/420)*Wot^8 + 
     (257262703474227079/25522400880900000 - (15496346245504207*cI)/
        102089603523600 + cI^2/33 + (68155921*Lt)/5821200 - (76*Lt^2)/11 - 
       (18364760873*Zeta2)/77800338000 - (38*Lt*Zeta2)/33 + 
       (2116784174*Zeta3)/15436575 + (283*Zeta4)/594)*Wot^9 + 
     (62769684337299297199/4491942555038400000 - (1865820106463870551*cI)/
        11229856387596000 + cI^2/45 + (3618280937*Lt)/314344800 - 
       (13*Lt^2)/2 - (1845618996191*Zeta2)/22250896668000 - 
       (26*Lt*Zeta2)/27 + (101214979*Zeta3)/686070 + (283*Zeta4)/810)*
      Wot^10 + (1125258000631254774551/62708538964371300000 - 
       (211081001339710145717*cI)/1164587152195467000 + (12*cI^2)/715 + 
       (70168701271*Lt)/6243237000 - (876*Lt^2)/143 + 
       (850950882511*Zeta2)/104455598247000 - (584*Lt*Zeta2)/715 + 
       (138013886548*Zeta3)/869593725 + (566*Zeta4)/2145)*Wot^11 + 
     (4989697833747278656207171/226599015780636539040000 - 
       (49766464655638930720579*cI)/254345834039489992800 + cI^2/77 + 
       (566118211*Lt)/51795744 - (81*Lt^2)/14 + (7338969929591*Zeta2)/
        116990270036640 - (54*Lt*Zeta2)/77 + (206011555963*Zeta3)/
        1217431215 + (283*Zeta4)/1386)*Wot^12 + 
     (1014387019482927815965113899/38826869819335991593200000 - 
       (166891922616697860812969*cI)/792385098353795746800 + (2*cI^2)/195 + 
       (15491481720361*Lt)/1460917458000 - (356*Lt^2)/65 + 
       (4216619952161*Zeta2)/44314496226000 - (356*Lt*Zeta2)/585 + 
       (299297766164*Zeta3)/1660133475 + (283*Zeta4)/1755)*Wot^13 + 
     (86026551813659460202863575339/2839908192500003956531200000 - 
       (1097462365936789326758969*cI)/4876215989869512288000 + (3*cI^2)/364 + 
       (37358356998091*Lt)/3636061228800 - (291*Lt^2)/56 + 
       (8230133278082467*Zeta2)/72321257840832000 - (97*Lt*Zeta2)/182 + 
       (1126508259949*Zeta3)/5902696800 + (283*Zeta4)/2184)*Wot^14 + 
     (12376394531937686549264535700069/359070892089219250253913600000 - 
       (439531771032265947351719863*cI)/1831994347393975766601600 + 
       (4*cI^2)/595 + (5490848526859*Lt)/551902150800 - (84*Lt^2)/17 + 
       (49737603107411243*Zeta2)/401939298384624000 - (8*Lt*Zeta2)/17 + 
       (9931664392187*Zeta3)/49208058900 + (566*Zeta4)/5355)*Wot^15 + 
     (49178801612169502366857157163711023/
        1271418733046198333827643212800000 - (1650130771645689270563202170767*
         cI)/6486830270643869050141036800 + cI^2/180 + 
       (11482586129850659*Lt)/1192108645728000 - (113*Lt^2)/24 + 
       (2516198034799432523*Zeta2)/19637605721077344000 - 
       (113*Lt*Zeta2)/270 + (4479791971351*Zeta3)/21089168100 + 
       (283*Zeta4)/3240)*Wot^16 + 
     (4571297095054492843607111982985267/106574805564166625041434798720000 - 
       (2224660193596083789892927071137*cI)/8264984921302717860356168064 + 
       (3*cI^2)/646 + (109924317490951*Lt)/11786075683200 - (1452*Lt^2)/323 + 
       (2031563511463484419*Zeta2)/15753723700686491520 - 
       (121*Lt*Zeta2)/323 + (510108298973309*Zeta3)/2283956905230 + 
       (283*Zeta4)/3876)*Wot^17 + 
     (326378528506998414045909167209918335337/
        6925230865559547295192433220825600000 - 
       (10021786322191396720985933720294827*cI)/
        35332810538569118853022618473600 + cI^2/255 + (38649194597912419*Lt)/
        4278345473001600 - (43*Lt^2)/10 + (451971790953036965521*Zeta2)/
        3544587832654460592000 - (86*Lt*Zeta2)/255 + (890569630215983*Zeta3)/
        3806594842050 + (283*Zeta4)/4590)*Wot^18 + 
     (9729850639426947235914884226306928168873/
        189441512756556563509277219290742400000 - 
       (131086189596519750183695263580736199*cI)/
        439335604722997596264557558652000 + (4*cI^2)/1197 + 
       (2241507115165953889*Lt)/256058976559145760 - (548*Lt^2)/133 + 
       (15158870885220162707*Zeta2)/121628013865594236000 - 
       (1096*Lt*Zeta2)/3591 + (191877106151152*Zeta3)/783710702775 + 
       (566*Zeta4)/10773)*Wot^19 + 
     (1390554585700808102197436733998582902402427/
        25006279683865466383224592946377996800000 - 
       (329874860164691528148756965018341751*cI)/
        1054405451335194231034938140764800 + (3*cI^2)/1045 + 
       (101187822882499169*Lt)/11922322718097792 - (87*Lt^2)/22 + 
       (551083382616793485611*Zeta2)/4558798149332643216000 - 
       (58*Lt*Zeta2)/209 + (81563908785404*Zeta3)/319289545575 + 
       (283*Zeta4)/6270)*Wot^20 + 
     (1187563576420161064950839268220827002921806651/
        19842482929147247575088714502950940460800000 - 
       (3014563282634825206136883860744567039501*cI)/
        9203377981979242845588457561665556800 + (2*cI^2)/805 + 
       (352146082598454059*Lt)/42769473208862400 - (612*Lt^2)/161 + 
       (4441154729926905956309*Zeta2)/38077961384162656756800 - 
       (204*Lt*Zeta2)/805 + (112728460368218*Zeta3)/423318720825 + 
       (283*Zeta4)/7245)*Wot^21 + 
     (8341067508969527123795434727295783574671605021387/
        130122240853444654258013768418871559316215808000 - 
       (2132544857263315666873194635344227452916353*cI)/
        6234870247428119789575016886321066297600 + cI^2/462 + 
       (8575931179115660407*Lt)/1073009044628801280 - (161*Lt^2)/44 + 
       (4657852771574659095293*Zeta2)/41539594237268352825600 - 
       (23*Lt*Zeta2)/99 + (7090009313517947*Zeta3)/25602316235496 + 
       (283*Zeta4)/8316)*Wot^22 + 
     (11220428891033080678825246125207177038486443965613/
        164168199834508977615894700062629102398176000000 - 
       (2158373441004634403975234595537155299663*cI)/
        6050922212177911286466437195575569000 + (12*cI^2)/6325 + 
       (184766981176076887*Lt)/23800374041004000 - (2028*Lt^2)/575 + 
       (13057816928437632645703*Zeta2)/121422070740314594250000 - 
       (1352*Lt*Zeta2)/6325 + (16444007119617757*Zeta3)/57148027311375 + 
       (566*Zeta4)/18975)*Wot^23 + 
     (359047283149309513220227736800871915100585967423219/
        4945530440647418398767594351262801836950400000000 - 
       (38931498274458633267037165891414665078227467*cI)/
        104882651677750462298751578056643196000000 + cI^2/598 + 
       (401714824245255049783*Lt)/53240138527505529600 - (177*Lt^2)/52 + 
       (236425649034240783675847*Zeta2)/2295980973998675964000000 - 
       (59*Lt*Zeta2)/299 + (33587154945989683*Zeta3)/112564296219375 + 
       (283*Zeta4)/10764)*Wot^24 + 
     (94198535676228442314321993951162974061083641599643411/
        1225799175018869124318535935903998063306526144000000 - 
       (590013840976229995883760506942176979669144483*cI)/
        1529189061461601740315798008065857797680000 + cI^2/675 + 
       (2028571063177571959061*Lt)/276439180815894096000 - (148*Lt^2)/45 + 
       (1194694405854669056425579*Zeta2)/12128769058297353462000000 - 
       (74*Lt*Zeta2)/405 + (8170956490571363*Zeta3)/26428139112375 + 
       (283*Zeta4)/12150)*Wot^25 + 
     (5219063064583332835297877879444289204492900967003419977/
        64354456688490629026723136634959898323592622560000000 - 
       (2571137413032314472594153921146985401582500679*cI)/
        6422594058138727309326351633876602750256000 + (3*cI^2)/2275 + 
       (25874700639090721547099*Lt)/3623287205344126320000 - (579*Lt^2)/182 + 
       (374533311248845793786676413*Zeta2)/3977303268886278292962000000 - 
       (386*Lt*Zeta2)/2275 + (65739494807015287*Zeta3)/205552193096250 + 
       (283*Zeta4)/13650)*Wot^26 + 
     (366803007855147580312326053317473468109152387328016617661/
        4297931317722225627381771363441277680099463766088000000 - 
       (75644648645100732820206817712091328272879016133629*cI)/
        182297304097695101266091833188045023312578740000 + (4*cI^2)/3393 + 
       (704572366675683869157211*Lt)/101322638635158961020000 - 
       (268*Lt^2)/87 + (602093896495570253667604381*Zeta2)/
        6689824098266720088762084000 - (536*Lt*Zeta2)/3393 + 
       (30860997379487196136*Zeta3)/93349472972730975 + (566*Zeta4)/30537)*
      Wot^27 + 
     (7885607122446098623554278350925301129769098151802121378237523/
        88015021184923915886275013259641303384313787985226720000000 - 
       (94305750430542118018926533811238392947656134836903743*cI)/
        219598137089992714294384469824983466544229466800000 + cI^2/945 + 
       (955063990623140894796191*Lt)/140964142083511546800000 - 
       (209*Lt^2)/70 + (356773524649336972012343414747*Zeta2)/
        4147690940925366455032492080000 - (418*Lt*Zeta2)/2835 + 
       (12251853571545285506*Zeta3)/35903643451050375 + (283*Zeta4)/17010)*
      Wot^28 + 
     (58647727298835904185045055061936006524615374923654806520094013/
        624993364719545934729386362629423343982701110249774960000000 - 
       (969425255382666456587497193531351954737422059197534187*cI)/
        2183108376656720673485208367260094255334529492360000 + 
       (6*cI^2)/6293 + (277685798389926408997384489*Lt)/
        42041100984465187364760000 - (84*Lt^2)/29 + 
       (289004942717473993072389546187*Zeta2)/
        3514930330008180920005489320000 - (4*Lt*Zeta2)/29 + 
       (12852284599261513726*Zeta3)/36511535826941175 + (283*Zeta4)/18879)*
      Wot^29 + 
     (11675829745272593784856870866581308285508640679140078784148104754957/
        119038736217943596912297844171850487788321184262613137981440000000 - 
       (2127995740723693913892204008897107792430036314041469325123*cI)/
        4640664663521714803065700072118600359911114120902400000 + cI^2/1160 + 
       (577845508598225523130146053*Lt)/89687682100192399711488000 - 
       (45*Lt^2)/16 + (17685220005535119653422354972069*Zeta2)/
        224955541120523578880351316480000 - (15*Lt*Zeta2)/116 + 
       (25422912364858362670567*Zeta3)/70102148787727056000 + 
       (283*Zeta4)/20880)*Wot^30
 
W3delta2 = 
     (-39716/9 + 1360*LmW - (368*LmW^2)/3 - (352*Lt)/3 + 
       (64*LmW*Lt)/3 - (32*Lt^2)/3 + 4544*Zeta3 - (2944*LmW*Zeta3)/3 + 
       (256*Lt*Zeta3)/3 - (3200*Zeta5)/3)*Wo4t + 
     (-896768/10125 + (22528*LmW)/675 - (512*LmW^2)/135 - (22528*Lt)/675 + 
       (1024*LmW*Lt)/135 - (512*Lt^2)/135)*Wo4t^2 + 
     (524032/128625 - (83392*LmW)/33075 + (128*LmW^2)/315 + 
       (83392*Lt)/33075 - (256*LmW*Lt)/315 + (128*Lt^2)/315)*Wo4t^3 + 
     (-2950926848/4219543125 + (6729728*LmW)/13395375 - (4096*LmW^2)/42525 - 
       (6729728*Lt)/13395375 + (8192*LmW*Lt)/42525 - (4096*Lt^2)/42525)*
      Wo4t^4 + (69195781376/374414126625 - (16603648*LmW)/108056025 + 
       (1024*LmW^2)/31185 + (16603648*Lt)/108056025 - (2048*LmW*Lt)/31185 + 
       (1024*Lt^2)/31185)*Wo4t^5 + (-648559962816512/9596858088943125 + 
       (12810747904*LmW)/213050462625 - (65536*LmW^2)/4729725 - 
       (12810747904*Lt)/213050462625 + (131072*LmW*Lt)/4729725 - 
       (65536*Lt^2)/4729725)*Wo4t^6 + (14267436849152/493552701717075 - 
       (302872576*LmW)/10956880935 + (8192*LmW^2)/1216215 + 
       (302872576*Lt)/10956880935 - (16384*LmW*Lt)/1216215 + 
       (8192*Lt^2)/1216215)*Wo4t^7 + 
     (-80952202372562944/5657923654917308775 + (21039939584*LmW)/
        1477718008767 - (524288*LmW^2)/144729585 - (21039939584*Lt)/
        1477718008767 + (1048576*LmW*Lt)/144729585 - (524288*Lt^2)/144729585)*
      Wo4t^8 + (2414733028995375104/314283271372512316875 - 
       (3620802609152*LmW)/453619218677625 + (65536*LmW^2)/31177575 + 
       (3620802609152*Lt)/453619218677625 - (131072*LmW*Lt)/31177575 + 
       (65536*Lt^2)/31177575)*Wo4t^9 + 
     (-4097128191950904623104/914752889656834349496375 + 
       (20026153238528*LmW)/4191441580581255 - (16777216*LmW^2)/12963635685 - 
       (20026153238528*Lt)/4191441580581255 + (33554432*LmW*Lt)/12963635685 - 
       (16777216*Lt^2)/12963635685)*Wo4t^10 + 
     (171451876899292608987136/62456781192226170203829375 - 
       (5061504410845184*LmW)/1679751966763245375 + (4194304*LmW^2)/
        5019589575 + (5061504410845184*Lt)/1679751966763245375 - 
       (8388608*LmW*Lt)/5019589575 + (4194304*Lt^2)/5019589575)*Wo4t^11 + 
     (-395833212343814934084190208/223282992762208558478690015625 + 
       (793895525093998592*LmW)/400340885411906814375 - 
       (134217728*LmW^2)/239267103075 - (793895525093998592*Lt)/
        400340885411906814375 + (268435456*LmW*Lt)/239267103075 - 
       (134217728*Lt^2)/239267103075)*Wo4t^12 + 
     (21270657259214632306868224/17959257386772923359324265625 - 
       (585347782508806144*LmW)/432917893252163694375 + 
       (33554432*LmW^2)/86245675425 + (585347782508806144*Lt)/
        432917893252163694375 - (67108864*LmW*Lt)/86245675425 + 
       (33554432*Lt^2)/86245675425)*Wo4t^13 + 
     (-1747680692424020354821246681088/2130448672178867019622789474453125 + 
       (1070437629561493520384*LmW)/1126926506410929921571875 - 
       (2147483648*LmW^2)/7741576103625 - (1070437629561493520384*Lt)/
        1126926506410929921571875 + (4294967296*LmW*Lt)/7741576103625 - 
       (2147483648*Lt^2)/7741576103625)*Wo4t^14 + 
     (54951069579311844703651298803712/94369340714645751530800896387140625 - 
       (2047240804826007732224*LmW)/2990467301233264529551875 + 
       (134217728*LmW^2)/662691129975 + (2047240804826007732224*Lt)/
        2990467301233264529551875 - (268435456*LmW*Lt)/662691129975 + 
       (134217728*Lt^2)/662691129975)*Wo4t^15 + 
     (-10807039907138051786323446745530368/
        25467341175659428543581880390891171875 + 
       (37008625929801617637376*LmW)/73366712361160119580696875 - 
       (17179869184*LmW^2)/113807058341625 - (37008625929801617637376*Lt)/
        73366712361160119580696875 + (34359738368*LmW*Lt)/113807058341625 - 
       (17179869184*Lt^2)/113807058341625)*Wo4t^16


==> anc/DeltaZ3 <==
(* This file contains the contributions to the 3-loop QCD corrections to the
   complex pole squared mass of the Z boson, as given in eq. (2.1) of the paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   There are 13 distinct contributions, called:
      DeltaZ3a,  DeltaZ3b,  DeltaZ3c,  DeltaZ3d,
      DeltaZ3e,  DeltaZ3f,  DeltaZ3g,  DeltaZ3h, DeltaZ3i,  
      DeltaZ3j,  DeltaZ3k,  DeltaZ3l, DeltaZ3m.
   The last four of these are also given in eqs. (2.5)-(2.8) of the paper,
   but with DeltaZ3l in eq. (2.7) using a different set of master integrals.

   The 3-loop master integrals follow the conventions given in the paper
     "Renormalized epsilon-finite master integrals and their virtues:
      the three-loop self energy case", 
      https://arxiv.org/abs/2112.07694
   Also, t = (yt^2 v^2)/2 and Z = (g^2 + gp^2)(v^2)/4 denote the tree-level
   MSbar running masses of the top-quark and Z boson, and
     Lt = A[t]/t + 1 = ln(t/Q^2),
   and
     LmZ = ln(Z/Q^2) - I*Pi = 2 - B[0,0],
   where Q is the MSbar renormalization scale, and
     Zeta3 = 1.2020569031595942...
     Zeta5 = 1.0369277551433700...

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

DeltaZ3a = (-2*Lt^3*(-393216*t^9 + 552960*t^8*Z - 104192*t^7*Z^2 - 
        347808*t^6*Z^3 + 413528*t^5*Z^4 - 138424*t^4*Z^5 + 8520*t^3*Z^6 + 
        4033*t^2*Z^7 - 522*t*Z^8 + 18*Z^9))/(27*Z^4*(-16*t + Z)*
       (-4*t + Z)^3) + (Lt^2*(-1769472*t^9 + 2617344*t^8*Z - 605184*t^7*Z^2 - 
        1626240*t^6*Z^3 + 2178656*t^5*Z^4 - 873472*t^4*Z^5 + 104520*t^3*Z^6 + 
        11983*t^2*Z^7 - 2168*t*Z^8 + 51*Z^9))/(9*Z^4*(-16*t + Z)*
       (-4*t + Z)^3) - (Lt*(-47185920*t^10 + 80805888*t^9*Z - 
        28643328*t^8*Z^2 - 36688640*t^7*Z^3 + 51717440*t^6*Z^4 - 
        24836112*t^5*Z^5 + 5921116*t^4*Z^6 - 798800*t^3*Z^7 + 92847*t^2*Z^8 - 
        7439*t*Z^9 + 273*Z^10))/(72*t*Z^4*(-16*t + Z)*(-4*t + Z)^3) + 
     (-434110464*t^11 + 851705856*t^10*Z - 431566848*t^9*Z^2 - 
       160967424*t^8*Z^3 + 98172736*t^7*Z^4 + 62316016*t^6*Z^5 - 
       29466532*t^5*Z^6 - 3097856*t^4*Z^7 + 2972381*t^3*Z^8 - 
       416555*t^2*Z^9 + 15517*t*Z^10 + 12*Z^11)/(648*t^2*Z^4*(-16*t + Z)*
       (-4*t + Z)^3) + (4*(3072*t^7 - 2304*t^6*Z + 1792*t^5*Z^2 - 
        5496*t^4*Z^3 + 11778*t^3*Z^4 - 4357*t^2*Z^5 - 75*t*Z^6 + 63*Z^7)*
       Zeta3)/(27*t*(4*t - Z)*Z^4) - 
     (Lt^2*(-294912*t^9 - 350208*t^8*Z + 1095168*t^7*Z^2 - 368064*t^6*Z^3 - 
        1600832*t^5*Z^4 + 1504764*t^4*Z^5 - 506088*t^3*Z^6 + 80855*t^2*Z^7 - 
        5049*t*Z^8 + 243*Z^9)*B[t, t])/(27*Z^4*(-16*t + Z)*(-4*t + Z)^3) - 
     (Lt*(-1179648*t^10 + 11575296*t^9*Z - 15587328*t^8*Z^2 + 
        3921408*t^7*Z^3 + 13223616*t^6*Z^4 - 13174688*t^5*Z^5 + 
        5340660*t^4*Z^6 - 1165164*t^3*Z^7 + 122447*t^2*Z^8 - 6771*t*Z^9 + 
        153*Z^10)*B[t, t])/(54*t*Z^4*(-16*t + Z)*(-4*t + Z)^3) + 
     ((18874368*t^10 + 17694720*t^9*Z - 84234240*t^8*Z^2 + 74691840*t^7*Z^3 - 
        32107456*t^6*Z^4 + 14266544*t^5*Z^5 - 860628*t^4*Z^6 - 
        2765084*t^3*Z^7 + 932449*t^2*Z^8 - 114213*t*Z^9 + 4095*Z^10)*B[t, t])/
      (216*t*Z^4*(-16*t + Z)*(-4*t + Z)^3) - 
     ((55296*t^8 - 25344*t^7*Z - 74976*t^6*Z^2 + 173832*t^5*Z^3 - 
        132460*t^4*Z^4 + 41549*t^3*Z^5 - 3385*t^2*Z^6 - 1203*t*Z^7 + 144*Z^8)*
       B[t, t]^2)/(27*t*(4*t - Z)^3*Z^3) + 
     (Lt*(1179648*t^10 - 1695744*t^9*Z + 771072*t^8*Z^2 + 56448*t^7*Z^3 + 
        457568*t^6*Z^4 - 370656*t^5*Z^5 - 14004*t^4*Z^6 + 58972*t^3*Z^7 - 
        18927*t^2*Z^8 + 1305*t*Z^9 - 27*Z^10)*B[t, t]^2)/
      (54*t*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     ((18432*t^9 - 41472*t^8*Z + 29760*t^7*Z^2 + 6720*t^6*Z^3 - 
        23948*t^5*Z^4 + 22718*t^4*Z^5 - 10450*t^3*Z^6 + 2206*t^2*Z^7 - 
        204*t*Z^8 - 9*Z^9)*B[t, t]^3)/(27*t*(4*t - Z)^3*Z^4) - 
     (32*t*(t - Z)*H[0, 0, t, 0, t, t])/(3*Z) - 
     (16*t*(4*t^2 - 2*t*Z + Z^2)*H[0, t, t, t, 0, t])/(3*(4*t - Z)*Z) + 
     ((640*t^5 + 152*t^4*Z - 2106*t^3*Z^2 + 623*t^2*Z^3 - 23*t*Z^4 + 3*Z^5)*
       I4[t, t, t, t])/(3*t^2*(4*t - Z)*(16*t - Z)*Z^2) - 
     (2*(768*t^6 - 1152*t^5*Z - 8*t^4*Z^2 + 810*t^3*Z^3 - 573*t^2*Z^4 + 
        140*t*Z^5 - 21*Z^6)*I5a[t, 0, t, 0, t])/(9*t*(4*t - Z)*Z^4) - 
     (2*(384*t^5 - 664*t^4*Z + 986*t^3*Z^2 - 463*t^2*Z^3 + 33*t*Z^4 + 3*Z^5)*
       I5b[0, t, t, t, t])/(3*t*(4*t - Z)*(16*t - Z)*Z^2) - 
     ((3328*t^6 - 80*t^5*Z - 12476*t^4*Z^2 + 5636*t^3*Z^3 - 625*t^2*Z^4 + 
        89*t*Z^5 - 3*Z^6)*I5c[t, t, t, t, t])/(9*t^2*(4*t - Z)*(16*t - Z)*
       Z^2) + ((64*t^5 - 152*t^4*Z + 214*t^3*Z^2 - 49*t^2*Z^3 - 23*t*Z^4 + 
        3*Z^5)*I6c[t, t, t, 0, t, t])/(3*t*(4*t - Z)*Z^2) + 
     (2*t*(4*t - 13*Z)*(6*t - 7*Z)*I6c2[t, t, t, 0, 0, 0])/(9*Z) + 
     (2*t*(8*t^2 - 6*t*Z + 9*Z^2)*I6d[0, t, t, t, t, 0])/(3*Z^2) + 
     (32*t*(t - Z)*I6d[t, 0, t, 0, t, 0])/(3*Z) - 
     (4*t*(16*t^3 - 32*t^2*Z + 47*t*Z^2 - 13*Z^3)*I6d[t, 0, t, t, 0, t])/
      (3*(4*t - Z)*Z^2) - (8*(-8*t^4 + 2*t^3*Z + 38*t^2*Z^2 - 37*t*Z^3 + 
        8*Z^4)*I6e[0, t, t, t, 0, t])/(3*Z^2*(-4*t + Z)) + 
     (2*(32*t^5 - 104*t^4*Z + 148*t^3*Z^2 - 65*t^2*Z^3 - 8*t*Z^4 + 3*Z^5)*
       I6e[t, t, t, 0, t, t])/(3*t*(4*t - Z)*Z^2) - 
     (16*t*(t + 2*Z)*I7a[0, 0, t, t, t, t, t])/3 - 
     (16*(4*t^2 - 3*t*Z + Z^2)*I7a[t, t, t, t, t, t, 0])/3 - 
     (2*(4*t - Z)*(2*t^2 + 3*t*Z + 6*Z^2)*I7a3[t, t, t, t, t, t, 0])/3 + 
     (8*(t - Z)*(2*t - Z)*I7b[0, t, t, t, t, 0, 0])/3 + 
     (8*(t^3 + 4*t^2*Z - 3*t*Z^2 + Z^3)*I7b[t, 0, t, t, t, t, 0])/(3*Z) - 
     (4*t^2*(2*t - Z)*(4*t - Z)*I7b4[t, t, 0, t, t, 0, t])/(3*Z) - 
     (4*(34*t - 11*Z)*(t - Z)*I7c[t, t, t, t, 0, 0, 0])/9 - 
     (16*t*(t - Z)*I7d[t, t, 0, t, 0, t, 0])/3 + 
     (32*t^2*(t - Z)*I7d[t, t, 0, t, t, 0, t])/(3*(4*t - Z)) - 
     (16*t*(t - Z)*(2*t - Z)*I8a[t, 0, t, t, t, t, t, 0])/3 - 
     (16*t*(t - Z)*(4*t - Z)*I8a[t, t, t, t, t, 0, 0, 0])/3 - 
     (4*t*(5*t^2 - 6*t*Z + 2*Z^2)*I8c[t, 0, t, t, t, t, t, 0])/3 - 
     (8*(t^3 + 2*t^2*Z - 3*t*Z^2 + Z^3)*I8cpk[t, t, t, t, t, 0, 0, t])/
      (3*Z) - (2*Lt*t*(10*t - 33*Z)*M[t, t, t, t, 0])/3 - 
     (2*(4608*t^7 - 6912*t^6*Z + 3408*t^5*Z^2 + 1644*t^4*Z^3 - 3754*t^3*Z^4 + 
        4446*t^2*Z^5 - 1305*t*Z^6 + 133*Z^7)*M[t, t, t, t, 0])/
      (27*(4*t - Z)*Z^4) - (2*t*(2*t - 25*Z)*B[t, t]*M[t, t, t, t, 0])/3 - 
     (2*Lt*t*(9216*t^7 - 13824*t^6*Z + 4512*t^5*Z^2 + 4440*t^4*Z^3 - 
        1924*t^3*Z^4 - 1636*t^2*Z^5 + 692*t*Z^6 + 9*Z^7)*V[t, t, 0, t])/
      (27*(4*t - Z)^2*Z^4) - (2*(36864*t^8 - 59904*t^7*Z + 4224*t^6*Z^2 + 
        37392*t^5*Z^3 - 22532*t^4*Z^4 + 13052*t^3*Z^5 - 4699*t^2*Z^6 + 
        184*t*Z^7 + 63*Z^8)*V[t, t, 0, t])/(27*(4*t - Z)^2*Z^4) - 
     (4*t*(4608*t^7 - 6912*t^6*Z + 2256*t^5*Z^2 + 2796*t^4*Z^3 - 
        1682*t^3*Z^4 - 494*t^2*Z^5 + 283*t*Z^6 + 9*Z^7)*B[t, t]*
       V[t, t, 0, t])/(27*(4*t - Z)^2*Z^4)
 
DeltaZ3b = (4*Lt^3*(-131072*t^11 + 446464*t^10*Z - 834816*t^9*Z^2 + 
        1031968*t^8*Z^3 - 650648*t^7*Z^4 + 173384*t^6*Z^5 - 173738*t^5*Z^6 + 
        195829*t^4*Z^7 - 69241*t^3*Z^8 + 9462*t^2*Z^9 - 576*t*Z^10 + 
        14*Z^11))/(9*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) - 
     (2*Lt^2*(-589824*t^11 + 2052096*t^10*Z - 3888128*t^9*Z^2 + 
        4761472*t^8*Z^3 - 2831376*t^7*Z^4 + 424280*t^6*Z^5 - 399739*t^5*Z^6 + 
        710624*t^4*Z^7 - 296837*t^3*Z^8 + 49629*t^2*Z^9 - 3905*t*Z^10 + 
        98*Z^11))/(3*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) + 
     (Lt*(-47185920*t^12 + 175177728*t^11*Z - 345575424*t^10*Z^2 + 
        440110336*t^9*Z^3 - 307431616*t^8*Z^4 + 99822000*t^7*Z^5 - 
        49575460*t^6*Z^6 + 53608700*t^5*Z^7 - 24030597*t^4*Z^8 + 
        4737611*t^3*Z^9 - 399382*t^2*Z^10 + 2667*t*Z^11 + 637*Z^12))/
      (36*t*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) - 
     (-434110464*t^13 + 1719926784*t^12*Z - 3563925504*t^11*Z^2 + 
       4914222336*t^10*Z^3 - 4449946304*t^9*Z^4 + 2849957552*t^8*Z^5 - 
       1715238900*t^7*Z^6 + 954372836*t^6*Z^7 - 345964576*t^5*Z^8 + 
       73952589*t^4*Z^9 - 9093349*t^3*Z^10 + 557837*t^2*Z^11 - 13125*t*Z^12 + 
       28*Z^13)/(324*t^2*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) - 
     (8*(1024*t^9 - 2816*t^8*Z + 5504*t^7*Z^2 - 7784*t^6*Z^3 + 6382*t^5*Z^4 - 
        3839*t^4*Z^5 + 1813*t^3*Z^6 - 56*t^2*Z^7 - 253*t*Z^8 + 49*Z^9)*Zeta3)/
      (9*t*(t - Z)^2*(4*t - Z)*Z^4) + 
     (2*Lt^2*(-98304*t^11 + 79872*t^10*Z + 274944*t^9*Z^2 - 680000*t^8*Z^3 + 
        429696*t^7*Z^4 + 887844*t^6*Z^5 - 1677900*t^5*Z^6 + 925141*t^4*Z^7 - 
        149859*t^3*Z^8 + 3962*t^2*Z^9 - 1525*t*Z^10 + 189*Z^11)*B[t, t])/
      (9*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) + 
     (Lt*(-393216*t^12 + 4644864*t^11*Z - 14206976*t^10*Z^2 + 
        23513600*t^9*Z^3 - 20301440*t^8*Z^4 + 779648*t^7*Z^5 + 
        12404496*t^6*Z^6 - 7404436*t^5*Z^7 + 898877*t^4*Z^8 + 
        103037*t^3*Z^9 - 1626*t^2*Z^10 - 2387*t*Z^11 + 119*Z^12)*B[t, t])/
      (9*t*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) + 
     ((-6291456*t^12 + 6684672*t^11*Z + 19165184*t^10*Z^2 - 
        73033472*t^9*Z^3 + 118227776*t^8*Z^4 - 78399056*t^7*Z^5 - 
        3200004*t^6*Z^6 + 20572072*t^5*Z^7 - 3346301*t^4*Z^8 - 
        921623*t^3*Z^9 + 269160*t^2*Z^10 - 28207*t*Z^11 + 1015*Z^12)*B[t, t])/
      (36*t*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) + 
     ((36864*t^10 - 90624*t^9*Z + 94624*t^8*Z^2 - 10400*t^7*Z^3 - 
        157274*t^6*Z^4 + 188488*t^5*Z^5 - 45025*t^4*Z^6 - 18340*t^3*Z^7 + 
        655*t^2*Z^8 + 1734*t*Z^9 - 126*Z^10)*B[t, t]^2)/
      (9*t*(t - Z)^2*(4*t - Z)^3*Z^3) - 
     (Lt*(393216*t^12 - 1351680*t^11*Z + 2681856*t^10*Z^2 - 3601024*t^9*Z^3 + 
        2787744*t^8*Z^4 - 1458144*t^7*Z^5 + 992076*t^6*Z^6 - 519628*t^5*Z^7 + 
        125547*t^4*Z^8 - 56015*t^3*Z^9 + 14032*t^2*Z^10 - 399*t*Z^11 - 
        21*Z^12)*B[t, t]^2)/(9*t*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     (2*(6144*t^11 - 26112*t^10*Z + 57792*t^9*Z^2 - 81536*t^8*Z^3 + 
        68396*t^7*Z^4 - 32826*t^6*Z^5 + 13922*t^5*Z^6 - 9934*t^4*Z^7 + 
        6424*t^3*Z^8 - 2649*t^2*Z^9 + 422*t*Z^10 - 7*Z^11)*B[t, t]^3)/
      (9*t*(t - Z)^2*(4*t - Z)^3*Z^4) - (32*t*(4*t^2 - 10*t*Z + 3*Z^2)*
       H[0, t, t, t, 0, t])/(3*(4*t - Z)*Z) - 
     (2*(640*t^5 + 408*t^4*Z - 2490*t^3*Z^2 + 759*t^2*Z^3 - 35*t*Z^4 + 7*Z^5)*
       I4[t, t, t, t])/(3*t^2*(4*t - Z)*(16*t - Z)*Z^2) + 
     (4*(256*t^8 - 896*t^7*Z + 1608*t^6*Z^2 - 1834*t^5*Z^3 + 1053*t^4*Z^4 - 
        193*t^3*Z^5 + 172*t^2*Z^6 - 202*t*Z^7 + 42*Z^8)*I5a[t, 0, t, 0, t])/
      (3*t*(t - Z)^2*(4*t - Z)*Z^4) + 
     (4*(96*t^4 - 78*t^3*Z + 131*t^2*Z^2 - 49*t*Z^3 - 7*Z^4)*
       I5b[0, t, t, t, t])/(3*t*(16*t - Z)*Z^2) + 
     (2*(3328*t^6 + 5552*t^5*Z - 21180*t^4*Z^2 + 9012*t^3*Z^3 - 
        1025*t^2*Z^4 + 189*t*Z^5 - 7*Z^6)*I5c[t, t, t, t, t])/
      (9*t^2*(4*t - Z)*(16*t - Z)*Z^2) - 
     (2*(16*t^4 - 2*t^3*Z + 5*t^2*Z^2 + 7*t*Z^3 - 7*Z^4)*
       I6c[t, t, t, 0, t, t])/(3*t*Z^2) - 
     (4*t*(8*t^2 + 10*t*Z - 15*Z^2)*I6c2[t, t, t, 0, 0, 0])/(3*Z) - 
     (4*t*(8*t^2 - 6*t*Z + 9*Z^2)*I6d[0, t, t, t, t, 0])/(3*Z^2) + 
     (8*t*(16*t^3 - t*Z^2 + 3*Z^3)*I6d[t, 0, t, t, 0, t])/(3*(4*t - Z)*Z^2) - 
     (16*(8*t^4 + 10*t^3*Z - 13*t^2*Z^2 - 17*t*Z^3 + 6*Z^4)*
       I6e[0, t, t, t, 0, t])/(3*Z^2*(-4*t + Z)) - 
     (4*(32*t^5 - 40*t^4*Z + 52*t^3*Z^2 - 25*t^2*Z^3 - 20*t*Z^4 + 7*Z^5)*
       I6e[t, t, t, 0, t, t])/(3*t*(4*t - Z)*Z^2) - 
     (16*(7*t^2 - t*Z + Z^2)*I7a[0, 0, t, t, t, t, t])/3 + 
     (32*(4*t^2 - 3*t*Z + Z^2)*I7a[t, t, t, t, t, t, 0])/3 + 
     (4*(8*t^3 - 6*t^2*Z + 45*t*Z^2 - 14*Z^3)*I7a3[t, t, t, t, t, t, 0])/3 - 
     (16*(t^3 + 4*t^2*Z - 3*t*Z^2 + Z^3)*I7b[t, 0, t, t, t, t, 0])/(3*Z) + 
     (64*t*(t - Z)*(2*t - Z)*I7b4[t, 0, t, t, t, t, 0])/3 + 
     (8*t^2*(2*t - Z)*(4*t - Z)*I7b4[t, t, 0, t, t, 0, t])/(3*Z) - 
     (64*t*(t - Z)*(3*t - Z)*I7d[t, t, 0, t, t, 0, t])/(3*(4*t - Z)) - 
     (32*t*(t - Z)*(2*t - Z)*I8a[t, 0, t, t, t, t, t, 0])/3 + 
     (8*(t - Z)*(2*t - Z)^2*I8b[t, t, t, t, t, 0, 0, t])/3 + 
     (8*t*(5*t^2 - 6*t*Z + 2*Z^2)*I8c[t, 0, t, t, t, t, t, 0])/3 + 
     (16*(t^3 + 2*t^2*Z - 3*t*Z^2 + Z^3)*I8cpk[t, t, t, t, t, 0, 0, t])/
      (3*Z) + (4*Lt*t*(42*t - Z)*M[t, t, t, t, 0])/3 + 
     (2*(3072*t^9 - 10752*t^8*Z + 21600*t^7*Z^2 - 27832*t^6*Z^3 + 
        18236*t^5*Z^4 - 2548*t^4*Z^5 - 2530*t^3*Z^6 + 151*t^2*Z^7 + 
        880*t*Z^8 - 205*Z^9)*M[t, t, t, t, 0])/(9*(t - Z)^2*(4*t - Z)*Z^4) + 
     (4*t*(18*t + 17*Z)*B[t, t]*M[t, t, t, t, 0])/3 + 
     (4*Lt*t*(3072*t^9 - 10752*t^8*Z + 20832*t^7*Z^2 - 25912*t^6*Z^3 + 
        18572*t^5*Z^4 - 9868*t^4*Z^5 + 9116*t^3*Z^6 - 7763*t^2*Z^7 + 
        3226*t*Z^8 - 451*Z^9)*V[t, t, 0, t])/(9*(t - Z)^2*(4*t - Z)^2*Z^4) + 
     (4*(12288*t^10 - 44544*t^9*Z + 81792*t^8*Z^2 - 92944*t^7*Z^3 + 
        42452*t^6*Z^4 + 13976*t^5*Z^5 - 9127*t^4*Z^6 - 3638*t^3*Z^7 - 
        812*t^2*Z^8 + 1025*t*Z^9 - 126*Z^10)*V[t, t, 0, t])/
      (9*(t - Z)^2*(4*t - Z)^2*Z^4) + 
     (8*t*(1536*t^9 - 5376*t^8*Z + 10416*t^7*Z^2 - 12764*t^6*Z^3 + 
        7894*t^5*Z^4 - 2042*t^4*Z^5 + 2017*t^3*Z^6 - 2854*t^2*Z^7 + 
        1421*t*Z^8 - 212*Z^9)*B[t, t]*V[t, t, 0, t])/(9*(t - Z)^2*(4*t - Z)^2*
       Z^4)
 
DeltaZ3c = (-16*Lt^2*(3264*t^5 - 5976*t^4*Z + 336*t^3*Z^2 + 847*t^2*Z^3 - 
        178*t*Z^4 + 6*Z^5))/(27*Z*(-4*t + Z)^3) + 
     (8*Lt^3*(12896*t^5 - 17852*t^4*Z - 902*t^3*Z^2 + 3092*t^2*Z^3 - 
        573*t*Z^4 + 18*Z^5))/(243*Z*(-4*t + Z)^3) + 
     (Lt*(-76800*t^6 - 2498272*t^5*Z + 2205448*t^4*Z^2 - 1036724*t^3*Z^3 + 
        288656*t^2*Z^4 - 35190*t*Z^5 + 819*Z^6))/(486*t*Z*(-4*t + Z)^3) - 
     (-72758784*t^7 + 193060512*t^6*Z - 125718136*t^5*Z^2 + 
       29019148*t^4*Z^3 - 967592*t^3*Z^4 - 400162*t^2*Z^5 + 27909*t*Z^6 + 
       36*Z^7)/(4374*t^2*Z*(-4*t + Z)^3) + 
     (112*(1280*t^5 - 2464*t^4*Z + 572*t^3*Z^2 + 148*t^2*Z^3 - 52*t*Z^4 + 
        3*Z^5)*Zeta3)/(81*t*(4*t - Z)^2*Z) + 
     (4*Lt^2*(-28544*t^5 + 102528*t^4*Z - 81116*t^3*Z^2 + 24840*t^2*Z^3 - 
        2966*t*Z^4 + 81*Z^5)*B[t, t])/(81*Z*(-4*t + Z)^3) + 
     (2*Lt*(788480*t^6 - 2723872*t^5*Z + 2449032*t^4*Z^2 - 913892*t^3*Z^3 + 
        150304*t^2*Z^4 - 9486*t*Z^5 + 153*Z^6)*B[t, t])/
      (243*t*Z*(-4*t + Z)^3) - ((2508800*t^6 - 6661792*t^5*Z + 
        6231288*t^4*Z^2 - 2691908*t^3*Z^3 + 555052*t^2*Z^4 - 55074*t*Z^5 + 
        2583*Z^6)*B[t, t])/(486*t*Z*(-4*t + Z)^3) - 
     (4*(8320*t^5 + 160*t^4*Z - 1896*t^3*Z^2 - 670*t^2*Z^3 + 350*t*Z^4 - 
        27*Z^5)*B[t, t]^2)/(81*t*(4*t - Z)^3) - 
     (2*Lt*(7296*t^6 - 23728*t^5*Z + 25792*t^4*Z^2 - 13964*t^3*Z^3 + 
        4028*t^2*Z^4 - 486*t*Z^5 + 9*Z^6)*B[t, t]^2)/(81*t*(4*t - Z)^3*Z) + 
     (4*Z*(192*t^4 - 8*t^3*Z - 84*t^2*Z^2 + 5*t*Z^3 + 3*Z^4)*B[t, t]^3)/
      (81*t*(4*t - Z)^3) - (4*(2752*t^4 - 6108*t^3*Z + 2456*t^2*Z^2 - 
        324*t*Z^3 + 9*Z^4)*I4[t, t, t, t])/(81*t^2*(4*t - Z)^2*Z) - 
     (8*(960*t^4 - 2092*t^3*Z + 984*t^2*Z^2 - 86*t*Z^3 - 9*Z^4)*
       I5b[0, t, t, t, t])/(81*t*(4*t - Z)^2*Z) + 
     (4*(17920*t^5 - 55192*t^4*Z + 34100*t^3*Z^2 - 7304*t^2*Z^3 + 522*t*Z^4 - 
        9*Z^5)*I5c[t, t, t, t, t])/(243*t^2*(4*t - Z)^2*Z) + 
     (4*(1056*t^4 - 1396*t^3*Z + 552*t^2*Z^2 - 80*t*Z^3 + 3*Z^4)*
       I6c[t, t, t, 0, t, t])/(27*t*(4*t - Z)^2) - 
     (8*(4*t - Z)*(t + Z)*I6e[t, t, t, 0, t, t])/(9*t) - 
     (16*Lt*(t - Z)*(2*t - Z)*M[t, t, t, t, 0])/9 - 
     (64*Lt*t*(t - Z)*V[t, t, 0, t])/9
 
DeltaZ3d = (32*Lt^3*t^2*(32*t^3 + 31*t^2*Z - 47*t*Z^2 + 5*Z^3))/
      (27*(4*t - Z)^2*Z^2) + (4*Lt*t*(1920*t^4 + 1632*t^3*Z - 4564*t^2*Z^2 + 
        1519*t*Z^3 - 162*Z^4))/(9*(4*t - Z)^2*Z^2) - 
     (8*Lt^2*t*(288*t^4 + 264*t^3*Z - 550*t^2*Z^2 + 126*t*Z^3 - 11*Z^4))/
      (9*(4*t - Z)^2*Z^2) - (70656*t^5 + 37824*t^4*Z - 139776*t^3*Z^2 + 
       39316*t^2*Z^3 - 272*t*Z^4 - 629*Z^5)/(81*(4*t - Z)^2*Z^2) + 
     (64*t*(t - Z)*(4*t + 11*Z)*Zeta3)/(27*Z^2) + 
     (16*Lt^2*t^2*(24*t^3 + 78*t^2*Z - 19*t*Z^2 - 41*Z^3)*B[t, t])/
      (27*(4*t - Z)^2*Z^2) + (16*Lt*t*(48*t^4 - 228*t^3*Z - 342*t^2*Z^2 + 
        409*t*Z^3 - 37*Z^4)*B[t, t])/(27*(4*t - Z)^2*Z^2) + 
     (2*(1536*t^5 + 6144*t^4*Z - 6712*t^3*Z^2 - 414*t^2*Z^3 + 169*t*Z^4 - 
        18*Z^5)*B[t, t])/(27*(4*t - Z)^2*Z^2) + 
     (16*Lt*t*(48*t^4 + 66*t^3*Z - 92*t^2*Z^2 + 35*t*Z^3 - 18*Z^4)*B[t, t]^2)/
      (27*(4*t - Z)^2*Z^2) - (4*(96*t^4 + 660*t^3*Z - 340*t^2*Z^2 - 
        128*t*Z^3 + 15*Z^4)*B[t, t]^2)/(27*(4*t - Z)^2*Z) + 
     (8*t*(48*t^4 + 36*t^3*Z - 166*t^2*Z^2 + 108*t*Z^3 - 29*Z^4)*B[t, t]^3)/
      (27*(4*t - Z)^2*Z^2) + (32*(-t + Z)*(t + 2*Z)*I5a[t, 0, t, 0, t])/
      (9*Z^2) + (64*t*(t - Z)*I6c2[t, t, t, 0, 0, 0])/9 + 
     (16*(t - Z)*(2*t - Z)*I7c[t, t, t, t, 0, 0, 0])/9 + 
     (8*(-24*t^4 - 36*t^3*Z + 52*t^2*Z^2 - 56*t*Z^3 + 7*Z^4)*
       M[t, t, t, t, 0])/(27*Z^2) - 
     (32*Lt*t^2*(12*t^3 + 18*t^2*Z - 28*t*Z^2 + 13*Z^3)*V[t, t, 0, t])/
      (27*(4*t - Z)*Z^2) - (16*t*(96*t^4 + 132*t^3*Z - 304*t^2*Z^2 + 
        9*t*Z^3 + 7*Z^4)*V[t, t, 0, t])/(27*(4*t - Z)*Z^2) - 
     (32*t^2*(12*t^3 + 18*t^2*Z - 28*t*Z^2 + 13*Z^3)*B[t, t]*V[t, t, 0, t])/
      (27*(4*t - Z)*Z^2)
 
DeltaZ3e = (-2*Lt^3*t*(131072*t^8 - 708608*t^7*Z + 220416*t^6*Z^2 + 
        131808*t^5*Z^3 + 275928*t^4*Z^4 - 115440*t^3*Z^5 + 10828*t^2*Z^6 - 
        34*t*Z^7 - 15*Z^8))/(9*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     (Lt^2*(1769472*t^9 - 9695232*t^8*Z + 3628032*t^7*Z^2 + 1661568*t^6*Z^3 + 
        3261344*t^5*Z^4 - 1548192*t^4*Z^5 + 200304*t^3*Z^6 - 7937*t^2*Z^7 - 
        264*t*Z^8 + 15*Z^9))/(9*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     (Lt*(47185920*t^9 - 269549568*t^8*Z + 153292800*t^7*Z^2 + 
        8082176*t^6*Z^3 + 82002112*t^5*Z^4 - 50252528*t^4*Z^5 + 
        10443556*t^3*Z^6 - 833488*t^2*Z^7 - 2605*t*Z^8 + 1680*Z^9))/
      (72*(4*t - Z)^3*(16*t - Z)*Z^4) + (434110464*t^10 - 2588147712*t^9*Z + 
       2011508736*t^8*Z^2 - 726594816*t^7*Z^3 + 1040975552*t^6*Z^4 - 
       606918384*t^5*Z^5 + 161995108*t^4*Z^6 - 21066080*t^3*Z^7 + 
       798273*t^2*Z^8 + 69224*t*Z^9 - 4230*Z^10)/(648*t*(4*t - Z)^3*
       (16*t - Z)*Z^4) - (4*(-1024*t^6 + 4864*t^5*Z + 640*t^4*Z^2 + 
        9320*t^3*Z^3 - 7486*t^2*Z^4 + 883*t*Z^5 + 9*Z^6)*Zeta3)/
      (9*Z^4*(-4*t + Z)) - (Lt^2*t*(98304*t^8 - 276480*t^7*Z - 
        1245696*t^6*Z^2 + 367680*t^5*Z^3 + 609472*t^4*Z^4 + 185244*t^3*Z^5 - 
        99736*t^2*Z^6 + 5359*t*Z^7 + 128*Z^8)*B[t, t])/
      (9*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     (Lt*(393216*t^9 - 5431296*t^8*Z + 18974720*t^7*Z^2 - 7462400*t^6*Z^3 - 
        1368128*t^5*Z^4 - 4315104*t^4*Z^5 + 1739140*t^3*Z^6 - 
        152804*t^2*Z^7 - 99*t*Z^8 + 240*Z^9)*B[t, t])/
      (18*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     ((6291456*t^10 - 19267584*t^9*Z - 78147584*t^8*Z^2 + 83969792*t^7*Z^3 - 
        12714816*t^6*Z^4 + 22613136*t^5*Z^5 - 10817692*t^4*Z^6 + 
        1692076*t^3*Z^7 - 80835*t^2*Z^8 - 4944*t*Z^9 + 360*Z^10)*B[t, t])/
      (72*t*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     ((18432*t^8 - 82176*t^7*Z - 72864*t^6*Z^2 + 98584*t^5*Z^3 + 
        17668*t^4*Z^4 + 2265*t^3*Z^5 - 2885*t^2*Z^6 + 63*t*Z^7 + 15*Z^8)*
       B[t, t]^2)/(9*t*Z^3*(-4*t + Z)^3) - 
     (Lt*(393216*t^9 - 2138112*t^8*Z + 863232*t^7*Z^2 - 850560*t^6*Z^3 + 
        1610656*t^5*Z^4 - 316608*t^4*Z^5 + 166676*t^3*Z^6 - 41000*t^2*Z^7 + 
        125*t*Z^8 + 120*Z^9)*B[t, t]^2)/(18*Z^4*(-16*t + Z)*(-4*t + Z)^3) - 
     (2*(-3072*t^8 + 19200*t^7*Z - 19680*t^6*Z^2 + 6624*t^5*Z^3 - 
        4374*t^4*Z^4 + 2107*t^3*Z^5 - 2001*t^2*Z^6 + 308*t*Z^7 + 18*Z^8)*
       B[t, t]^3)/(9*Z^4*(-4*t + Z)^3) + (32*t^2*H[0, 0, t, 0, t, t])/Z + 
     (32*t^2*(2*t - Z)*H[0, t, t, t, 0, t])/((4*t - Z)*Z) + 
     ((-640*t^3 - 920*t^2*Z - 86*t*Z^2 + 161*Z^3)*I4[t, t, t, t])/
      (3*Z^2*(-16*t + Z)*(-4*t + Z)) + 
     (2*(256*t^6 - 1408*t^5*Z + 456*t^4*Z^2 + 438*t^3*Z^3 + 313*t^2*Z^4 - 
        74*t*Z^5 - 5*Z^6)*I5a[t, 0, t, 0, t])/(3*t*(4*t - Z)*Z^4) + 
     (2*t*(384*t^3 - 2968*t^2*Z + 2090*t*Z^2 - 271*Z^3)*I5b[0, t, t, t, t])/
      (3*(4*t - Z)*(16*t - Z)*Z^2) + 
     ((3328*t^4 - 1616*t^3*Z + 8484*t^2*Z^2 - 4012*t*Z^3 + 161*Z^4)*
       I5c[t, t, t, t, t])/(9*Z^2*(-16*t + Z)*(-4*t + Z)) - 
     (t*(64*t^3 - 536*t^2*Z + 438*t*Z^2 - 29*Z^3)*I6c[t, t, t, 0, t, t])/
      (3*(4*t - Z)*Z^2) - (2*t*(8*t^2 - 126*t*Z + 9*Z^2)*
       I6c2[t, t, t, 0, 0, 0])/(3*Z) - (2*t*(2*t - 9*Z)*(4*t - Z)*
       I6d[0, t, t, t, t, 0])/(3*Z^2) - (32*t^2*I6d[t, 0, t, 0, t, 0])/Z + 
     (4*t*(16*t^3 - 128*t^2*Z + 79*t*Z^2 - 9*Z^3)*I6d[t, 0, t, t, 0, t])/
      (3*(4*t - Z)*Z^2) - (8*(-t + Z)*(-8*t^3 + 10*t^2*Z + Z^3)*
       I6e[0, t, t, t, 0, t])/(3*Z^2*(-4*t + Z)) - 
     (2*t*(32*t^3 - 296*t^2*Z + 300*t*Z^2 - 39*Z^3)*I6e[t, t, t, 0, t, t])/
      (3*(4*t - Z)*Z^2) - (8*t*(2*t + Z)*I7a[0, 0, t, t, t, t, t])/3 + 
     16*t*(2*t - Z)*I7a[t, t, t, t, t, t, 0] + 
     (2*t*(2*t - 17*Z)*(4*t - Z)*I7a3[t, t, t, t, t, t, 0])/3 - 
     8*t*(2*t - Z)*I7b[0, t, t, t, t, 0, 0] - 
     (8*t*(t^2 + 4*t*Z - 4*Z^2)*I7b[t, 0, t, t, t, t, 0])/(3*Z) + 
     (4*t^2*(2*t - 9*Z)*(4*t - Z)*I7b4[t, t, 0, t, t, 0, t])/(3*Z) + 
     (4*t*(34*t - 11*Z)*I7c[t, t, t, t, 0, 0, 0])/3 + 
     16*t^2*I7d[t, t, 0, t, 0, t, 0] - (32*t^3*I7d[t, t, 0, t, t, 0, t])/
      (4*t - Z) + 16*t^2*(2*t - Z)*I8a[t, 0, t, t, t, t, t, 0] + 
     16*t^2*(4*t - Z)*I8a[t, t, t, t, t, 0, 0, 0] + 
     (4*t*(13*t^2 - 4*t*Z + Z^2)*I8c[t, 0, t, t, t, t, t, 0])/3 + 
     (8*t*(t^2 + 8*t*Z - 2*Z^2)*I8cpk[t, t, t, t, t, 0, 0, t])/(3*Z) + 
     (26*Lt*t*(2*t - Z)*M[t, t, t, t, 0])/3 + 
     (2*(1536*t^7 - 8448*t^6*Z + 3888*t^5*Z^2 - 2796*t^4*Z^3 + 1394*t^3*Z^4 - 
        1814*t^2*Z^5 + 349*t*Z^6 + 2*Z^7)*M[t, t, t, t, 0])/
      (9*(4*t - Z)*Z^4) + (2*t*(2*t - 13*Z)*B[t, t]*M[t, t, t, t, 0])/3 + 
     (2*Lt*t*(3072*t^7 - 16896*t^6*Z + 7008*t^5*Z^2 - 2136*t^4*Z^3 + 
        7060*t^3*Z^4 - 6524*t^2*Z^5 + 996*t*Z^6 + 31*Z^7)*V[t, t, 0, t])/
      (9*(4*t - Z)^2*Z^4) + (2*(12288*t^8 - 69120*t^7*Z + 29568*t^6*Z^2 + 
        22896*t^5*Z^3 + 24708*t^4*Z^4 - 2052*t^3*Z^5 - 2377*t^2*Z^6 + 
        220*t*Z^7 + 15*Z^8)*V[t, t, 0, t])/(9*(4*t - Z)^2*Z^4) + 
     (4*t*(1536*t^7 - 8448*t^6*Z + 3504*t^5*Z^2 - 876*t^4*Z^3 + 
        2522*t^3*Z^4 - 2578*t^2*Z^5 + 333*t*Z^6 + 29*Z^7)*B[t, t]*
       V[t, t, 0, t])/(9*(4*t - Z)^2*Z^4)
 
DeltaZ3f = (4*Lt^3*t*(131072*t^10 - 970752*t^9*Z + 2120960*t^8*Z^2 - 
        2100768*t^7*Z^3 + 1267368*t^6*Z^4 - 681812*t^5*Z^5 + 296632*t^4*Z^6 - 
        59946*t^3*Z^7 + 3219*t^2*Z^8 - 36*t*Z^9 + 3*Z^10))/
      (9*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) - 
     (2*Lt^2*(589824*t^11 - 4411392*t^10*Z + 9847808*t^9*Z^2 - 
        9970304*t^8*Z^3 + 6095376*t^7*Z^4 - 3425288*t^6*Z^5 + 
        1702495*t^5*Z^6 - 458507*t^4*Z^7 + 56357*t^3*Z^8 - 3062*t^2*Z^9 - 
        94*t*Z^10 + 7*Z^11))/(3*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     (Lt*(47185920*t^11 - 363921408*t^10*Z + 866390016*t^9*Z^2 - 
        969907456*t^8*Z^3 + 666676928*t^7*Z^4 - 392029488*t^6*Z^5 + 
        200711204*t^5*Z^6 - 62923588*t^4*Z^7 + 9828639*t^3*Z^8 - 
        490462*t^2*Z^9 - 46309*t*Z^10 + 3444*Z^11))/(36*(t - Z)^2*(4*t - Z)^3*
       (16*t - Z)*Z^4) - (217055232*t^12 - 1728184320*t^11*Z + 
       4394293248*t^10*Z^2 - 5613050496*t^9*Z^3 + 4765991776*t^8*Z^4 - 
       3308336024*t^7*Z^5 + 1762694058*t^6*Z^6 - 579209750*t^5*Z^7 + 
       100760395*t^4*Z^8 - 6243162*t^3*Z^9 - 554948*t^2*Z^10 + 89188*t*Z^11 - 
       2937*Z^12)/(162*t*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     (8*(-1024*t^8 + 6912*t^7*Z - 12864*t^6*Z^2 + 15208*t^5*Z^3 - 
        19146*t^4*Z^4 + 15981*t^3*Z^5 - 5455*t^2*Z^6 + 247*t*Z^7 + 93*Z^8)*
       Zeta3)/(9*Z^4*(-4*t + Z)*(-t + Z)^2) + 
     (2*Lt^2*t*(98304*t^10 - 473088*t^9*Z - 330240*t^8*Z^2 + 
        1977280*t^7*Z^3 - 1486720*t^6*Z^4 + 394996*t^5*Z^5 - 463696*t^4*Z^6 + 
        370347*t^3*Z^7 - 74698*t^2*Z^8 - 1137*t*Z^9 + 532*Z^10)*B[t, t])/
      (9*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     (Lt*(393216*t^11 - 6217728*t^10*Z + 31287296*t^9*Z^2 - 
        57039872*t^8*Z^3 + 47965824*t^7*Z^4 - 25741152*t^6*Z^5 + 
        14868704*t^5*Z^6 - 6879224*t^4*Z^7 + 1326925*t^3*Z^8 - 
        22518*t^2*Z^9 - 11131*t*Z^10 + 540*Z^11)*B[t, t])/
      (9*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     ((6291456*t^12 - 31850496*t^11*Z - 16412672*t^10*Z^2 + 
        181511936*t^9*Z^3 - 273673536*t^8*Z^4 + 229022928*t^7*Z^5 - 
        142254908*t^6*Z^6 + 59574608*t^5*Z^7 - 12417721*t^4*Z^8 + 
        734382*t^3*Z^9 + 88051*t^2*Z^10 - 14052*t*Z^11 + 504*Z^12)*B[t, t])/
      (36*t*(t - Z)^2*(4*t - Z)^3*(16*t - Z)*Z^4) + 
     ((36864*t^10 - 238080*t^9*Z + 332960*t^8*Z^2 + 40608*t^7*Z^3 - 
        345346*t^6*Z^4 + 225738*t^5*Z^5 - 71301*t^4*Z^6 + 23494*t^3*Z^7 - 
        3473*t^2*Z^8 - 354*t*Z^9 + 42*Z^10)*B[t, t]^2)/
      (9*t*Z^3*(-4*t + Z)^3*(-t + Z)^2) + 
     (Lt*(393216*t^11 - 2924544*t^10*Z + 6589440*t^9*Z^2 - 7575680*t^8*Z^3 + 
        6635744*t^7*Z^4 - 5130224*t^6*Z^5 + 2749364*t^5*Z^6 - 
        923280*t^4*Z^7 + 227417*t^3*Z^8 - 24246*t^2*Z^9 - 2291*t*Z^10 + 
        204*Z^11)*B[t, t]^2)/(9*Z^4*(-16*t + Z)*(-4*t + Z)^3*(-t + Z)^2) + 
     (4*(-3072*t^10 + 25344*t^9*Z - 69408*t^8*Z^2 + 95072*t^7*Z^3 - 
        79154*t^6*Z^4 + 46443*t^5*Z^5 - 21107*t^4*Z^6 + 7673*t^3*Z^7 - 
        2022*t^2*Z^8 + 174*t*Z^9 + 21*Z^10)*B[t, t]^3)/
      (9*Z^4*(-4*t + Z)^3*(-t + Z)^2) + 
     (64*t^2*(2*t - Z)*H[0, t, t, t, 0, t])/((4*t - Z)*Z) + 
     (2*(640*t^4 + 1688*t^3*Z - 298*t^2*Z^2 - 137*t*Z^3 - 12*Z^4)*
       I4[t, t, t, t])/(3*t*(4*t - Z)*(16*t - Z)*Z^2) - 
     (4*(256*t^8 - 1920*t^7*Z + 4216*t^6*Z^2 - 3934*t^5*Z^3 + 1951*t^4*Z^4 - 
        918*t^3*Z^5 + 412*t^2*Z^6 - 44*t*Z^7 - 7*Z^8)*I5a[t, 0, t, 0, t])/
      (3*t*(t - Z)^2*(4*t - Z)*Z^4) + 
     (4*(96*t^3 - 526*t^2*Z + 295*t*Z^2 + 12*Z^3)*I5b[0, t, t, t, t])/
      (3*Z^2*(-16*t + Z)) - (2*(3328*t^5 + 15280*t^4*Z - 732*t^3*Z^2 - 
        3100*t^2*Z^3 - 127*t*Z^4 + 12*Z^5)*I5c[t, t, t, t, t])/
      (9*t*(4*t - Z)*(16*t - Z)*Z^2) + 
     (2*(16*t^3 - 34*t^2*Z + 53*t*Z^2 + 12*Z^3)*I6c[t, t, t, 0, t, t])/
      (3*Z^2) + (4*t*(8*t^2 + 10*t*Z + 9*Z^2)*I6c2[t, t, t, 0, 0, 0])/(3*Z) + 
     (4*t*(2*t - 9*Z)*(4*t - Z)*I6d[0, t, t, t, t, 0])/(3*Z^2) - 
     (8*t*(16*t^3 - 32*t^2*Z + 31*t*Z^2 - 9*Z^3)*I6d[t, 0, t, t, 0, t])/
      (3*(4*t - Z)*Z^2) + (8*(16*t^4 - 12*t^3*Z + 22*t^2*Z^2 - 18*t*Z^3 + 
        Z^4)*I6e[0, t, t, t, 0, t])/(3*Z^2*(-4*t + Z)) + 
     (4*(-32*t^4 + 104*t^3*Z - 204*t^2*Z^2 + 15*t*Z^3 + 12*Z^4)*
       I6e[t, t, t, 0, t, t])/(3*Z^2*(-4*t + Z)) + 
     (32*t*(5*t - Z)*I7a[0, 0, t, t, t, t, t])/3 - 
     32*t*(2*t - Z)*I7a[t, t, t, t, t, t, 0] - 
     (4*t*(8*t^2 - 118*t*Z + 41*Z^2)*I7a3[t, t, t, t, t, t, 0])/3 + 
     (16*t*(t^2 + 4*t*Z - 4*Z^2)*I7b[t, 0, t, t, t, t, 0])/(3*Z) - 
     64*t^2*(2*t - Z)*I7b4[t, 0, t, t, t, t, 0] - 
     (8*t^2*(2*t - 9*Z)*(4*t - Z)*I7b4[t, t, 0, t, t, 0, t])/(3*Z) + 
     (64*t^2*(3*t - Z)*I7d[t, t, 0, t, t, 0, t])/(4*t - Z) + 
     32*t^2*(2*t - Z)*I8a[t, 0, t, t, t, t, t, 0] - 
     8*t*(2*t - Z)^2*I8b[t, t, t, t, t, 0, 0, t] - 
     (8*t*(13*t^2 - 4*t*Z + Z^2)*I8c[t, 0, t, t, t, t, t, 0])/3 - 
     (16*t*(t^2 + 8*t*Z - 2*Z^2)*I8cpk[t, t, t, t, t, 0, 0, t])/(3*Z) - 
     20*Lt*t*(6*t - Z)*M[t, t, t, t, 0] - 
     (4*(1536*t^9 - 11520*t^8*Z + 26448*t^7*Z^2 - 30868*t^6*Z^3 + 
        21378*t^5*Z^4 - 7630*t^4*Z^5 + 1173*t^3*Z^6 - 570*t^2*Z^7 + 
        115*t*Z^8 + 10*Z^9)*M[t, t, t, t, 0])/(9*(t - Z)^2*(4*t - Z)*Z^4) - 
     4*t*(6*t + Z)*B[t, t]*M[t, t, t, t, 0] - 
     (4*Lt*t*(3072*t^9 - 23040*t^8*Z + 52128*t^7*Z^2 - 56744*t^6*Z^3 + 
        46548*t^5*Z^4 - 40580*t^4*Z^5 + 26064*t^3*Z^6 - 8109*t^2*Z^7 + 
        758*t*Z^8 + 47*Z^9)*V[t, t, 0, t])/(9*(t - Z)^2*(4*t - Z)^2*Z^4) - 
     (4*(12288*t^10 - 93696*t^9*Z + 213120*t^8*Z^2 - 204272*t^7*Z^3 + 
        85980*t^6*Z^4 - 8816*t^5*Z^5 - 12585*t^4*Z^6 + 11610*t^3*Z^7 - 
        3088*t^2*Z^8 + 122*t*Z^9 + 21*Z^10)*V[t, t, 0, t])/
      (9*(t - Z)^2*(4*t - Z)^2*Z^4) - 
     (8*t*(1536*t^9 - 11520*t^8*Z + 26064*t^7*Z^2 - 28180*t^6*Z^3 + 
        19578*t^5*Z^4 - 11638*t^4*Z^5 + 5739*t^3*Z^6 - 1587*t^2*Z^7 + 
        43*t*Z^8 + 37*Z^9)*B[t, t]*V[t, t, 0, t])/(9*(t - Z)^2*(4*t - Z)^2*
       Z^4)
 
DeltaZ3g = (8*Lt^3*t*(14112*t^4 - 1196*t^3*Z - 2182*t^2*Z^2 + 489*t*Z^3 - 
        18*Z^4))/(81*(4*t - Z)^3*Z) - 
     (32*Lt^2*t*(2272*t^4 - 484*t^3*Z - 224*t^2*Z^2 + 64*t*Z^3 - 3*Z^4))/
      (9*(4*t - Z)^3*Z) + (Lt*(1262592*t^5 - 1088352*t^4*Z + 633736*t^3*Z^2 - 
        212020*t^2*Z^3 + 28638*t*Z^4 - 819*Z^5))/(162*(4*t - Z)^3*Z) + 
     (47623680*t^6 - 47180064*t^5*Z + 12451512*t^4*Z^2 + 212324*t^3*Z^3 - 
       390050*t^2*Z^4 + 28197*t*Z^5 + 36*Z^6)/(1458*t*(4*t - Z)^3*Z) + 
     (112*(-768*t^4 + 224*t^3*Z + 116*t^2*Z^2 - 44*t*Z^3 + 3*Z^4)*Zeta3)/
      (27*Z*(-4*t + Z)^2) - (4*Lt^2*t*(24192*t^4 - 38912*t^3*Z + 
        16668*t^2*Z^2 - 2452*t*Z^3 + 81*Z^4)*B[t, t])/(27*(4*t - Z)^3*Z) - 
     ((1935360*t^5 - 3508256*t^4*Z + 1989112*t^3*Z^2 - 475076*t^2*Z^3 + 
        52614*t*Z^4 - 2583*Z^5)*B[t, t])/(162*(4*t - Z)^3*Z) + 
     (2*Lt*(608256*t^5 - 1140128*t^4*Z + 583240*t^3*Z^2 - 114548*t^2*Z^3 + 
        8262*t*Z^4 - 153*Z^5)*B[t, t])/(81*(4*t - Z)^3*Z) - 
     (4*(-2496*t^4 + 800*t^3*Z + 980*t^2*Z^2 - 352*t*Z^3 + 27*Z^4)*B[t, t]^2)/
      (27*(-4*t + Z)^3) + (2*Lt*(-3456*t^5 + 8304*t^4*Z - 7744*t^3*Z^2 + 
        2992*t^2*Z^3 - 414*t*Z^4 + 9*Z^5)*B[t, t]^2)/(27*Z*(-4*t + Z)^3) - 
     (4*Z*(96*t^3 - 72*t^2*Z - 2*t*Z^2 + 3*Z^3)*B[t, t]^3)/
      (27*(-4*t + Z)^3) + (4*(2496*t^3 - 1420*t^2*Z + 252*t*Z^2 - 9*Z^3)*
       I4[t, t, t, t])/(27*t*(4*t - Z)^2*Z) + 
     (8*(576*t^3 - 348*t^2*Z + 4*t*Z^2 + 9*Z^3)*I5b[0, t, t, t, t])/
      (27*Z*(-4*t + Z)^2) - (4*(13824*t^4 - 17848*t^3*Z + 5260*t^2*Z^2 - 
        450*t*Z^3 + 9*Z^4)*I5c[t, t, t, t, t])/(81*t*(4*t - Z)^2*Z) - 
     (4*(96*t^3 - 132*t^2*Z + 40*t*Z^2 - 3*Z^3)*I6c[t, t, t, 0, t, t])/
      (9*(4*t - Z)^2) - (8*(2*t - Z)*I6e[t, t, t, 0, t, t])/3 + 
     (16*Lt*t*(2*t - Z)*M[t, t, t, t, 0])/3 + (64*Lt*t^2*V[t, t, 0, t])/3
 
DeltaZ3h = (4*Lt*t^2*(11520*t^3 - 13248*t^2*Z + 5476*t*Z^2 - 601*Z^3))/
      (9*(4*t - Z)^2*Z^2) - (8*Lt^2*t^2*(1728*t^3 - 1536*t^2*Z + 800*t*Z^2 - 
        101*Z^3))/(9*(4*t - Z)^2*Z^2) + 
     (16*Lt^3*t^2*(128*t^3 - 104*t^2*Z + 64*t*Z^2 - 9*Z^3))/
      (9*(4*t - Z)^2*Z^2) - (16*t*(2944*t^4 - 4088*t^3*Z + 1238*t^2*Z^2 + 
        4*t*Z^3 - 21*Z^4))/(9*(4*t - Z)^2*Z^2) + 
     (64*t*(8*t^2 - 2*t*Z + 3*Z^2)*Zeta3)/(9*Z^2) + 
     (32*Lt*t^2*(48*t^3 - 464*t^2*Z + 101*t*Z^2 - 13*Z^3)*B[t, t])/
      (9*(4*t - Z)^2*Z^2) + (16*Lt^2*t^2*(48*t^3 + 88*t^2*Z + 19*t*Z^2 - 
        3*Z^3)*B[t, t])/(9*(4*t - Z)^2*Z^2) + 
     (2*t*(3072*t^4 + 4352*t^3*Z - 72*t^2*Z^2 - 370*t*Z^3 + 81*Z^4)*B[t, t])/
      (9*(4*t - Z)^2*Z^2) - (8*t*(320*t^3 - 28*t^2*Z + 33*t*Z^2 - 3*Z^3)*
       B[t, t]^2)/(9*(4*t - Z)^2*Z) + 
     (32*Lt*t^2*(48*t^3 - 44*t^2*Z + 37*t*Z^2 - 3*Z^3)*B[t, t]^2)/
      (9*(4*t - Z)^2*Z^2) + (8*t*(96*t^4 - 176*t^3*Z + 142*t^2*Z^2 - 
        32*t*Z^3 + 3*Z^4)*B[t, t]^3)/(9*(4*t - Z)^2*Z^2) - 
     (64*t*(t - Z)*I5a[t, 0, t, 0, t])/(3*Z^2) - 
     (64*t^2*I6c2[t, t, t, 0, 0, 0])/3 - 
     (16*t*(2*t - Z)*I7c[t, t, t, t, 0, 0, 0])/3 - 
     (32*t*(12*t^3 - 13*t^2*Z + 11*t*Z^2 - 2*Z^3)*M[t, t, t, t, 0])/(9*Z^2) - 
     (32*Lt*t^2*(24*t^3 - 26*t^2*Z + 16*t*Z^2 - 3*Z^3)*V[t, t, 0, t])/
      (9*(4*t - Z)*Z^2) - (16*t^2*(192*t^3 - 232*t^2*Z + 46*t*Z^2 + Z^3)*
       V[t, t, 0, t])/(9*(4*t - Z)*Z^2) - 
     (32*t^2*(24*t^3 - 26*t^2*Z + 16*t*Z^2 - 3*Z^3)*B[t, t]*V[t, t, 0, t])/
      (9*(4*t - Z)*Z^2)
 
DeltaZ3i = (4*LmZ^2*Lt*t)/3 - (2*LmZ^2*(t - Z))/3 - 
     (LmZ*Lt^2*(28*t^2 - 4*t*Z + Z^2))/(3*(4*t - Z)) + 
     (4*LmZ*Lt*(4*t^2 + 2*t*Z + Z^2))/(3*(4*t - Z)) + 
     (LmZ*(16*t^2 - 96*t*Z + 9*Z^2))/(6*(4*t - Z)) - 
     (2*Lt^3*t*(4096*t^5 - 10880*t^4*Z + 5944*t^3*Z^2 - 1742*t^2*Z^3 + 
        143*t*Z^4 - 3*Z^5))/(9*(4*t - Z)^2*(16*t - Z)*Z^2) + 
     (2*Lt^2*(9216*t^6 - 23360*t^5*Z + 17616*t^4*Z^2 - 5188*t^3*Z^3 + 
        527*t^2*Z^4 - 52*t*Z^5 + 2*Z^6))/(3*(4*t - Z)^2*(16*t - Z)*Z^2) - 
     (Lt*(1474560*t^6 - 3287040*t^5*Z + 2962432*t^4*Z^2 - 1014304*t^3*Z^3 + 
        170016*t^2*Z^4 - 21994*t*Z^5 + 955*Z^6))/(72*(4*t - Z)^2*(16*t - Z)*
       Z^2) + (13565952*t^7 - 30243840*t^6*Z + 34994880*t^5*Z^2 - 
       17624768*t^4*Z^3 + 5064428*t^3*Z^4 - 865458*t^2*Z^5 + 65237*t*Z^6 - 
       1688*Z^7)/(648*t*(4*t - Z)^2*(16*t - Z)*Z^2) + 8*Lt*t*Zeta3 - 
     (8*(16*t^3 - 72*t^2*Z + 9*t*Z^2 - 7*Z^3)*Zeta3)/(9*Z^2) + 
     (LmZ^2*(2*t - Z)*B[t, t])/3 + (4*LmZ*(16*t^2 + 11*t*Z - 2*Z^2)*B[t, t])/
      (3*(4*t - Z)) - (2*LmZ*Lt*(12*t^2 + Z^2)*B[t, t])/(3*(4*t - Z)) + 
     (Lt^2*(3072*t^6 + 18240*t^5*Z - 6976*t^4*Z^2 + 44*t^3*Z^3 - 
        788*t^2*Z^4 + 43*t*Z^5 + 3*Z^6)*B[t, t])/(9*Z^2*(-16*t + Z)*
       (-4*t + Z)^2) + (Lt*(12288*t^6 - 285440*t^5*Z + 127104*t^4*Z^2 - 
        60432*t^3*Z^3 + 26064*t^2*Z^4 - 2490*t*Z^5 + 65*Z^6)*B[t, t])/
      (18*Z^2*(-16*t + Z)*(-4*t + Z)^2) + 
     ((196608*t^7 + 1574912*t^6*Z - 702336*t^5*Z^2 + 802080*t^4*Z^3 - 
        418008*t^3*Z^4 + 72630*t^2*Z^5 - 5375*t*Z^6 + 144*Z^7)*B[t, t])/
      (72*t*Z^2*(-16*t + Z)*(-4*t + Z)^2) - (2*LmZ*t*(2*t + 3*Z)*B[t, t]^2)/
      (3*(4*t - Z)) + (2*(-480*t^5 + 424*t^4*Z - 130*t^3*Z^2 + 85*t^2*Z^3 - 
        48*t*Z^4 + 3*Z^5)*B[t, t]^2)/(9*t*Z*(-4*t + Z)^2) + 
     (Lt*(12288*t^6 - 33024*t^5*Z + 16736*t^4*Z^2 - 12040*t^3*Z^3 + 
        4588*t^2*Z^4 - 1226*t*Z^5 + 63*Z^6)*B[t, t]^2)/
      (18*Z^2*(-16*t + Z)*(-4*t + Z)^2) + 
     (2*(-96*t^5 + 240*t^4*Z - 198*t^3*Z^2 + 122*t^2*Z^3 - 39*t*Z^4 + 8*Z^5)*
       B[t, t]^3)/(9*Z^2*(-4*t + Z)^2) + 
     ((160*t^2 + 22*t*Z + Z^2)*I4[t, t, t, t])/(3*t*(16*t - Z)*Z) + 
     (4*(t - Z)*(4*t^2 - 3*t*Z + Z^2)*I5a[t, 0, t, 0, t])/(3*t*Z^2) + 
     (2*Z*I5b[0, t, t, t, t])/(-16*t + Z) - 
     ((640*t^3 + 600*t^2*Z - 6*t*Z^2 - Z^3)*I5c[t, t, t, t, t])/
      (9*t*(16*t - Z)*Z) + ((4*t + Z)^2*I6c[t, t, t, 0, t, t])/(3*Z) + 
     (2*(2*t + Z)*I6e[0, 0, 0, 0, t, t])/3 + 
     (4*(4*t^2 - 3*t*Z + Z^2)*I6e[t, t, t, 0, t, t])/(3*Z) + 
     (16*t^2*I7a[t, t, t, t, t, t, 0])/3 + 
     (8*t*(4*t - Z)*Z*I7a3[t, t, t, t, t, t, 0])/3 - 
     (4*t*Z*I7e[0, 0, 0, 0, 0, t, t])/3 - (8*t^2*I7e[0, 0, t, t, t, 0, 0])/
      3 - (8*LmZ*t^2*M[0, t, 0, t, t])/3 + 
     (2*(8*t^2 + 8*t*Z - Z^2)*M[0, t, 0, t, t])/3 + 
     (8*(12*t^4 - 21*t^3*Z + 19*t^2*Z^2 - 4*t*Z^3 + Z^4)*M[t, t, t, t, 0])/
      (9*Z^2) + (8*Lt*t*(24*t^4 - 42*t^3*Z + 38*t^2*Z^2 - 20*t*Z^3 + 5*Z^4)*
       V[t, t, 0, t])/(9*(4*t - Z)*Z^2) + 
     (4*(192*t^5 - 360*t^4*Z + 46*t^3*Z^2 + 23*t^2*Z^3 - 23*t*Z^4 + 3*Z^5)*
       V[t, t, 0, t])/(9*(4*t - Z)*Z^2) + 
     (8*t*(24*t^4 - 42*t^3*Z + 38*t^2*Z^2 - 20*t*Z^3 + 5*Z^4)*B[t, t]*
       V[t, t, 0, t])/(9*(4*t - Z)*Z^2)
 
DeltaZ3j = (-44215*Z)/324 + 41*LmZ*Z - (11*LmZ^2*Z)/3 + (908*Z*Zeta3)/9 - 
     (88*LmZ*Z*Zeta3)/3 + (40*Z*Zeta5)/3
 
DeltaZ3k = (143*Z)/9 - LmZ*Z + (148*Z*Zeta3)/3 - 80*Z*Zeta5
 
DeltaZ3l = (28*LmZ^2*(24*t + 11*Z))/81 - (8*LmZ^2*Lt*(46*t + 19*Z))/27 + 
     (8*LmZ*Lt^2*(46*t + 19*Z))/27 + (32*LmZ*Lt*(165*t + 73*Z))/81 - 
     (4*LmZ*(540*t + 407*Z))/243 - 
     (16*Lt^3*t*(640*t^4 + 1316*t^3*Z - 530*t^2*Z^2 - 381*t*Z^3 - 25*Z^4))/
      (81*(4*t - Z)^2*Z^2) - (16*Lt*(43200*t^5 + 75600*t^4*Z - 
        97532*t^3*Z^2 - 14198*t^2*Z^3 + 6256*t*Z^4 - 663*Z^5))/
      (243*(4*t - Z)^2*Z^2) + (8*Lt^2*(8640*t^5 + 17136*t^4*Z - 
        19188*t^3*Z^2 - 4964*t^2*Z^3 + 1259*t*Z^4 - 171*Z^5))/
      (81*(4*t - Z)^2*Z^2) + (706560*t^6 + 1060224*t^5*Z - 2138880*t^4*Z^2 + 
       92200*t^3*Z^3 + 185884*t^2*Z^4 - 57587*t*Z^5 + 5358*Z^6)/
      (243*t*(4*t - Z)^2*Z^2) + (32*Lt*Z*Zeta3)/3 + 
     (32*(-80*t^3 - 212*t^2*Z + 74*t*Z^2 + 57*Z^3)*Zeta3)/(81*Z^2) + 
     (8*Lt^2*(20*t^2 + 58*t*Z + 19*Z^2)*(-8*t^3 - 14*t^2*Z + 10*t*Z^2 + Z^3)*
       B[t, t])/(27*Z^2*(-4*t + Z)^2) + 
     (64*Lt*(-120*t^5 + 762*t^4*Z + 2313*t^3*Z^2 - 1221*t^2*Z^3 - 632*t*Z^4 + 
        65*Z^5)*B[t, t])/(81*Z^2*(-4*t + Z)^2) + 
     (8*(-11520*t^6 - 50688*t^5*Z + 36160*t^4*Z^2 + 63084*t^3*Z^3 + 
        1932*t^2*Z^4 - 3706*t*Z^5 + 513*Z^6)*B[t, t])/
      (243*t*Z^2*(-4*t + Z)^2) + (8*Lt*(20*t^2 + 58*t*Z + 19*Z^2)*
       (-16*t^3 + 14*t^2*Z - 10*t*Z^2 + 5*Z^3)*B[t, t]^2)/
      (27*Z^2*(-4*t + Z)^2) + (8*(1440*t^5 + 3828*t^4*Z - 396*t^3*Z^2 - 
        2225*t^2*Z^3 - 364*t*Z^4 + 57*Z^5)*B[t, t]^2)/(81*t*Z*(-4*t + Z)^2) + 
     (8*(-4*t + 3*Z)*(2*t^2 - 2*t*Z + Z^2)*(20*t^2 + 58*t*Z + 19*Z^2)*
       B[t, t]^3)/(27*Z^2*(-4*t + Z)^2) + 
     (16*(t - Z)*(20*t^2 + 58*t*Z + 19*Z^2)*I5a[t, 0, t, 0, t])/(27*t*Z^2) - 
     (8*(46*t + 19*Z)*I6f[0, 0, 0, 0, t, t])/27 - 
     (16*(4*t + Z)*(7*t + 3*Z)*I6f5[0, 0, 0, 0, t, t])/27 + 
     (16*(2*t^2 - 2*t*Z + Z^2)*(20*t^2 + 58*t*Z + 19*Z^2)*M[t, t, t, t, 0])/
      (27*Z^2) + (32*Lt*t*(2*t^2 - 2*t*Z + Z^2)*(20*t^2 + 58*t*Z + 19*Z^2)*
       V[t, t, 0, t])/(27*(4*t - Z)*Z^2) + 
     (16*(20*t^2 + 58*t*Z + 19*Z^2)*(16*t^3 - 18*t^2*Z - 3*t*Z^2 + Z^3)*
       V[t, t, 0, t])/(27*(4*t - Z)*Z^2) + 
     (32*t*(2*t^2 - 2*t*Z + Z^2)*(20*t^2 + 58*t*Z + 19*Z^2)*B[t, t]*
       V[t, t, 0, t])/(27*(4*t - Z)*Z^2)
 
DeltaZ3m = (3701*Z)/81 - (44*LmZ*Z)/3 + (4*LmZ^2*Z)/3 - (304*Z*Zeta3)/9 + 
     (32*LmZ*Z*Zeta3)/3


==> anc/DeltaZ3series <==
(* This file contains the series expansions of the contributions to the
   3-loop QCD corrections to the complex pole squared mass of the Z boson,
   as appearing in equation (2.12) of the paper
   "Three-loop QCD corrections to the electroweak boson masses" by
   Stephen P. Martin.

   Below, Z = (g^2 + gp^2)(v^2)/4 and t = (yt^2 v^2)/2 are the tree-level 
   MSbar masses of the Z boson and top quark, respectively, and
     Zo4t = Z/(4*t),
   which was called r_Z in the text of the paper.
   Also,
     Lt = ln(t/Q^2),
   and
     LmZ = ln(Z/Q^2) - I*Pi,
   where Q is the MSbar renormalization scale. The analytic version of the
   series also involve the constants:
     Zeta3 = 1.2020569031595942...
     Zeta5 = 1.0369277551433700...
     cHp = 32 PolyLog[4,1/2] - 22 Zeta4 + 4/3 Log[2]^2 (Log[2]^2 - Pi^2)
         = -13.266509277547787...

   There are four distinct contributions in equation (2.12), called below
   Z3delta1, Z3delta2, Z3delta3, and Z3delta4 in analytic form and 
   Z3delta1num, Z3delta2num, Z3delta3num, and Z3delta4num in numerical form.
   They are each expanded to order Zo4t^18.

   This file can be read into Mathematica. These results have also been
   implemented in v1.1 of the computer code SMDR written with
   David G. Robertson,
   https://arxiv.org/abs/1907.02500
   https://www.niu.edu/spmartin/SMDR/
*)

Z3delta1num = 50.48638993270296 + 
   (79.64466923009878 - 49.333333333333336*LmZ + 8.*LmZ^2 + 
      49.333333333333336*Lt - 16.*LmZ*Lt + 8.*Lt^2)*Zo4t + 
   (-15.758162342450847 + 5.530864197530864*LmZ - 5.530864197530864*Lt)*Zo4t^2 +  
   (-3.0659561892084306 + 1.4933333333333334*LmZ - 1.4933333333333334*Lt)*Zo4t^3 + 
   (-1.1572688267563693 + 0.6439667422524565*LmZ - 0.6439667422524565*Lt)*Zo4t^4 + 
   (-0.5831948356642781 + 0.34471599339324205*LmZ - 0.34471599339324205*Lt)*Zo4t^5 + 
   (-0.3446773470851664 + 0.20942939024983964*LmZ - 0.20942939024983964*Lt)*Zo4t^6 + 
   (-0.2250656173658066 + 0.13832519318144804*LmZ - 0.13832519318144804*Lt)*Zo4t^7 + 
   (-0.15726956546702742 + 0.09695330252304142*LmZ - 0.09695330252304142*Lt)*Zo4t^8 + 
   (-0.11540682289818424 + 0.07104377027381359*LmZ - 0.07104377027381359*Lt)*Zo4t^9 + 
   (-0.08787449297939157 + 0.053886933864479805*LmZ - 0.053886933864479805*Lt)*Zo4t^10 + 
   (-0.06887077225033089 + 0.042017345460494*LmZ - 0.042017345460494*Lt)*Zo4t^11 + 
   (-0.05524359364190438 + 0.03351035057186246*LmZ - 0.03351035057186246*Lt)*Zo4t^12 + 
   (-0.04516521920009433 + 0.02723325617028836*LmZ - 0.02723325617028836*Lt)*Zo4t^13 + 
   (-0.03751875213042066 + 0.022487107642119617*LmZ - 0.022487107642119617*Lt)*Zo4t^14 + 
   (-0.03159159381033138 + 0.018823221707772102*LmZ - 0.018823221707772102*Lt)*Zo4t^15 + 
   (-0.026912387909835266 + 0.015943774499025884*LmZ - 0.015943774499025884*Lt)*Zo4t^16 + 
   (-0.023159651522825217 + 0.013645320620100166*LmZ - 0.013645320620100166*Lt)*Zo4t^17 + 
   (-0.02010827119284899 + 0.011785378818641015*LmZ - 0.011785378818641015*Lt)*Zo4t^18
 
Z3delta2num = 
     9.978270424606645 + 49.258016171248464*Lt + 18.*Lt^2 - 30.*Lt^3 + 
     (-113.1997438896953 - 90.22222222222223*Lt + 28.*Lt^2)*Zo4t + 
     (-42.48549775880534 - 63.00246913580247*Lt - 4.8*Lt^2)*Zo4t^2 + 
     (-45.81283735940128 - 74.01142857142857*Lt - 32.91428571428571*Lt^2)*Zo4t^3 + 
     (-29.984640621904347 - 59.36223330813807*Lt - 51.80952380952381*Lt^2)*Zo4t^4 + 
     (-19.421991575686494 - 40.181108642484304*Lt - 66.49350649350649*Lt^2)*Zo4t^5 + 
     (-13.464611227014432 - 20.37126957899747*Lt - 78.76923076923077*Lt^2)*Zo4t^6 + 
     (-10.681127366945613 - 0.9557749900082699*Lt - 89.47639027639028*Lt^2)*Zo4t^7 + 
     (-10.068777737111944 + 17.78011047663388*Lt - 99.07231591937474*Lt^2)*Zo4t^8 + 
     (-10.972574341467423 + 35.78107470068872*Lt - 107.83381324557796*Lt^2)*Zo4t^9 + 
     (-12.95956736538222 + 53.069470354885816*Lt - 115.94161875276427*Lt^2)*Zo4t^10 + 
     (-15.736036824859745 + 69.69290893684301*Lt - 123.52065433556886*Lt^2)*Zo4t^11 + 
     (-19.097309874687262 + 85.70481129475642*Lt - 130.66116339441956*Lt^2)*Zo4t^12 + 
     (-22.897240689941476 + 101.15705423808701*Lt - 137.43067180706703*Lt^2)*Zo4t^13 + 
     (-27.029211959433333 + 116.09736928879731*Lt - 143.88117325680372*Lt^2)*Zo4t^14 + 
     (-31.413980980983947 + 130.56867298776885*Lt - 150.0536612348974*Lt^2)*Zo4t^15 + 
     (-35.99169358175755 + 144.6091773394805*Lt - 155.98110564515036*Lt^2)*Zo4t^16 + 
     (-40.71650488001492 + 158.25279203498732*Lt - 161.69047577964452*Lt^2)*Zo4t^17 + 
     (-45.55287346482325 + 171.52960835924594*Lt - 167.20415591567885*Lt^2)*Zo4t^18
 
Z3delta3num = 
     (-687.7284827902831 - 298.6666666666667*Lt + 224.*Lt^2)*Zo4t + 
     (-733.6832943016814 - 685.8271604938271*Lt - 51.2*Lt^2)*Zo4t^2 + 
     (-707.8746080462437 - 962.072380952381*Lt - 394.9714285714286*Lt^2)*Zo4t^3 + 
     (-479.3364688789634 - 852.9318861174099*Lt - 663.1619047619048*Lt^2)*Zo4t^4 + 
     (-315.8815962347959 - 633.8409135446173*Lt - 886.5800865800866*Lt^2)*Zo4t^5 + 
     (-216.27742273003742 - 376.9214425745582*Lt - 1080.2637362637363*Lt^2)*Zo4t^6 + 
     (-163.92295804593837 - 108.10906109034943*Lt - 1252.669463869464*Lt^2)*Zo4t^7 + 
     (-145.5090049241995 + 161.84160039331806*Lt - 1409.028493075552*Lt^2)*Zo4t^8 + 
     (-151.6602711449874 + 428.1715406548069*Lt - 1552.8069107363226*Lt^2)*Zo4t^9 + 
     (-175.8548060602266 + 688.7687907742627*Lt - 1686.423545494753*Lt^2)*Zo4t^10 + 
     (-213.49997679091936 + 942.7758223939547*Lt - 1811.6362635883434*Lt^2)*Zo4t^11 + 
     (-261.3030998511257 + 1189.9551080206397*Lt - 1929.7648747483504*Lt^2)*Zo4t^12 + 
     (-316.8595950556239 + 1430.380520314552*Lt - 2041.8271239907099*Lt^2)*Zo4t^13 + 
     (-378.3829333232391 + 1664.280000139564*Lt - 2148.6255206349356*Lt^2)*Zo4t^14 + 
     (-444.5249453547587 + 1891.9527325045844*Lt - 2250.804918523461*Lt^2)*Zo4t^15 + 
     (-514.2540408188622 + 2113.724745171573*Lt - 2348.8919438328526*Lt^2)*Zo4t^16 + 
     (-586.7711045006108 + 2329.9250336641835*Lt - 2443.3227451146286*Lt^2)*Zo4t^17 + 
     (-661.4503510597413 + 2540.8729437529423*Lt - 2534.4629949323953*Lt^2)*Zo4t^18
 
Z3delta4num = (-56.79859308462038 + 180.38149236605148*LmZ - 
       122.66666666666667*LmZ^2 - 14.757810930381288*Lt + 
       21.333333333333332*LmZ*Lt - 10.666666666666666*Lt^2)*Zo4t + 
     (-88.56967901234567 + 33.37481481481481*LmZ - 3.7925925925925927*LmZ^2 - 
       33.37481481481481*Lt + 7.5851851851851855*LmZ*Lt - 
       3.7925925925925927*Lt^2)*Zo4t^2 + 
     (4.0741068999028185 - 2.5213000755857897*LmZ + 0.40634920634920635*
        LmZ^2 + 2.5213000755857897*Lt - 0.8126984126984127*LmZ*Lt + 
       0.40634920634920635*Lt^2)*Zo4t^3 + 
     (-0.6993474792368665 + 0.5023919076546942*LmZ - 0.09631981187536744*
        LmZ^2 - 0.5023919076546942*Lt + 0.19263962375073487*LmZ*Lt - 
       0.09631981187536744*Lt^2)*Zo4t^4 + 
     (0.18481081897132598 - 0.15365777151250937*LmZ + 
       0.03283629950296617*LmZ^2 + 0.15365777151250937*Lt - 
       0.06567259900593234*LmZ*Lt + 0.03283629950296617*Lt^2)*Zo4t^5 + 
     (-0.0675804473511743 + 0.06013011070785043*LmZ - 
       0.013856196713339571*LmZ^2 - 0.06013011070785043*Lt + 
       0.027712393426679142*LmZ*Lt - 0.013856196713339571*Lt^2)*Zo4t^6 + 
     (0.028907625871594744 - 0.027642225720690465*LmZ + 
       0.006735651180095625*LmZ^2 + 0.027642225720690465*Lt - 
       0.01347130236019125*LmZ*Lt + 0.006735651180095625*Lt^2)*Zo4t^7 + 
     (-0.014307757988605464 + 0.014238128965861093*LmZ - 
       0.0036225350884547896*LmZ^2 - 0.014238128965861093*Lt + 
       0.007245070176909579*LmZ*Lt - 0.0036225350884547896*Lt^2)*Zo4t^8 + 
     (0.007683301177469452 - 0.007982030875383185*LmZ + 
       0.002102023650011266*LmZ^2 + 0.007982030875383185*Lt - 
       0.004204047300022532*LmZ*Lt + 0.002102023650011266*Lt^2)*Zo4t^9 + 
     (-0.004478945339530902 + 0.004777867674765693*LmZ - 
       0.0012941752150141513*LmZ^2 - 0.004777867674765693*Lt + 
       0.0025883504300283026*LmZ*Lt - 0.0012941752150141513*Lt^2)*Zo4t^10 + 
     (0.002745128289138166 - 0.0030132451165384372*LmZ + 
       0.0008355870409982672*LmZ^2 + 0.0030132451165384372*Lt - 
       0.0016711740819965344*LmZ*Lt + 0.0008355870409982672*Lt^2)*Zo4t^11 + 
     (-0.0017727871139982816 + 0.001983048831690441*LmZ - 
       0.0005609535380128228*LmZ^2 - 0.001983048831690441*Lt + 
       0.0011219070760256455*LmZ*Lt - 0.0005609535380128228*Lt^2)*Zo4t^12 + 
     (0.0011843840088221337 - 0.0013520988428349758*LmZ + 
       0.00038905640004152127*LmZ^2 + 0.0013520988428349758*Lt - 
       0.0007781128000830425*LmZ*Lt + 0.00038905640004152127*Lt^2)*Zo4t^13 + 
     (-0.0008203345686036268 + 0.000949873504147716*LmZ - 
       0.0002773961812497637*LmZ^2 - 0.000949873504147716*Lt + 
       0.0005547923624995274*LmZ*Lt - 0.0002773961812497637*Lt^2)*Zo4t^14 + 
     (0.0005822979069597723 - 0.0006845889282861339*LmZ + 
       0.00020253436620626468*LmZ^2 + 0.0006845889282861339*Lt - 
       0.00040506873241252935*LmZ*Lt + 0.00020253436620626468*Lt^2)*Zo4t^15 + 
     (-0.000424348966489951 + 0.000504433478600218*LmZ - 
       0.00015095609564417018*LmZ^2 - 0.000504433478600218*Lt + 
       0.00030191219128834036*LmZ*Lt - 0.00015095609564417018*Lt^2)*Zo4t^16 + 
     (0.0003150405834875838 - 0.00037894329323027147*LmZ + 
       0.00011456489401566488*LmZ^2 + 0.00037894329323027147*Lt - 
       0.00022912978803132976*LmZ*Lt + 0.00011456489401566488*Lt^2)*Zo4t^17 + 
     (-0.0002386127350150643 + 0.00028956309279255696*LmZ - 
       0.00008834658716830119*LmZ^2 - 0.00028956309279255696*Lt + 
       0.00017669317433660238*LmZ*Lt - 0.00008834658716830119*Lt^2)*Zo4t^18
 
Z3delta1 = 42*Zeta3 + (185/2 - (148*LmZ)/3 + 8*LmZ^2 + (148*Lt)/3 - 
       16*LmZ*Lt + 8*Lt^2 - (385*Zeta3)/36)*Zo4t + 
     (-471631/38880 + (448*LmZ)/81 - (448*Lt)/81 - (5215*Zeta3)/1728)*
      Zo4t^2 + (-1178417/1008000 + (112*LmZ)/75 - (112*Lt)/75 - 
       (18179*Zeta3)/11520)*Zo4t^3 + (15527720419/640120320000 + 
       (106496*LmZ)/165375 - (106496*Lt)/165375 - (1811719*Zeta3)/1843200)*
      Zo4t^4 + (23054974995287/101395058688000 + (61568*LmZ)/178605 - 
       (61568*Lt)/178605 - (5965963*Zeta3)/8847360)*Zo4t^5 + 
     (735623850793897673/2977229309902848000 + (52803584*LmZ)/252130725 - 
       (52803584*Lt)/252130725 - (16260413*Zeta3)/33030144)*Zo4t^6 + 
     (1301167265336208772211/5750305752840929280000 + 
       (24057344*LmZ)/173918745 - (24057344*Lt)/173918745 - 
       (425212357*Zeta3)/1132462080)*Zo4t^7 + 
     (11171249029492611725205473/56306993931818379509760000 + 
       (1062305792*LmZ)/10956880935 - (1062305792*Lt)/10956880935 - 
       (193004110999*Zeta3)/652298158080)*Zo4t^8 + 
     (33778011002316739757864925419/196305843606104585325772800000 + 
       (73474048*LmZ)/1034208175 - (73474048*Lt)/1034208175 - 
       (7626610147331*Zeta3)/31890132172800)*Zo4t^9 + 
     (54729591036013756991855587205067403/
        366691149533109351437794038251520000 + (53777127440384*LmZ)/
        997962281090775 - (53777127440384*Lt)/997962281090775 - 
       (24604386555649*Zeta3)/124725850275840)*Zo4t^10 + 
     (119621269712255836267447988400312983/
        920061429737619827243919586885632000 + (2425802326016*LmZ)/
        57733355104425 - (2425802326016*Lt)/57733355104425 - 
       (87798501391061*Zeta3)/530651799355392)*Zo4t^11 + 
     (392233656487033430717559964717352391313/
        3443408137309176354806223128714280960000 + (9756773395202048*LmZ)/
        291157007572295865 - (9756773395202048*Lt)/291157007572295865 - 
       (2353323008444009*Zeta3)/16723571858472960)*Zo4t^12 + 
     (5473635073785826339847768690355966987576523/
        54511799589094499524547747683799924736000000 + 
       (3732118989438976*LmZ)/137042701251080625 - (3732118989438976*Lt)/
        137042701251080625 - (26173581704692859*Zeta3)/216120005555650560)*
      Zo4t^13 + (28959685450257525675579955751324846361216581683/
        325201821548655185735016277610783550996480000000 + 
       (2317874110895489024*LmZ)/103075688869562784375 - 
       (2317874110895489024*Lt)/103075688869562784375 - 
       (24006628395652501*Zeta3)/227994731135631360)*Zo4t^14 + 
     (205243056754761677954290372971346786159702645226627/
        2583874038733711039176414285284796330066051072000000 + 
       (1195400815922118656*LmZ)/63506706475679341875 - 
       (1195400815922118656*Lt)/63506706475679341875 - 
       (763701911658920101*Zeta3)/8268608915852230656)*Zo4t^15 + 
     (1411301373857853433983677402841578552942326584495001479961/
        19811850746825344414603770963868795481053006506491904000000 + 
       (2363115793174205825024*LmZ)/148215580527596201173125 - 
       (2363115793174205825024*Lt)/148215580527596201173125 - 
       (16159900463775601528541*Zeta3)/197917423009838992982016)*Zo4t^16 + 
     (580176144395461462379316813041154488066411425685917823981/
        9036355453755632203583982412479523006742728759522099200000 + 
       (138562257856151683072*LmZ)/10154562264520431775875 - 
       (138562257856151683072*Lt)/10154562264520431775875 - 
       (5787623188757099538872233*Zeta3)/79632657258076394823352320)*
      Zo4t^17 + 
     (42676576517382440886977284765413030861739875688812414445511479/
        734073355483313090742702357934669873409971538962421907456000000 + 
       (1052278872552393389637632*LmZ)/89286809422536040953763125 - 
       (1052278872552393389637632*Lt)/89286809422536040953763125 - 
       (10299225636078995034287071*Zeta3)/158224364748073359649013760)*Zo4t^18
 
Z3delta2 = -43 - 2*cHp + (209*Lt)/6 + 18*Lt^2 - 30*Lt^3 + 22*Zeta3 + 
     12*Lt*Zeta3 + (-16025/162 - (812*Lt)/9 + 28*Lt^2 - (1283*Zeta3)/108)*
      Zo4t + (-86216009/116640 - (25516*Lt)/405 - (24*Lt^2)/5 + 
       (5007497*Zeta3)/8640)*Zo4t^2 + (-313410056201/69984000 - 
       (12952*Lt)/175 - (1152*Lt^2)/35 + (26761871483*Zeta3)/7257600)*
      Zo4t^3 + (-107942138838061561/3840721920000 - (29451088*Lt)/496125 - 
       (1088*Lt^2)/21 + (1084832126261*Zeta3)/46448640)*Zo4t^4 + 
     (-245065575143738046737/1520925880320000 - (78942016*Lt)/1964655 - 
       (5120*Lt^2)/77 + (3195724627476389*Zeta3)/23843635200)*Zo4t^5 + 
     (-35073389517478419652918523/40192595683688448000 - 
       (10116802816*Lt)/496621125 - (1024*Lt^2)/13 + 
       (900068926012761119*Zeta3)/1239869030400)*Zo4t^6 + 
     (-19738636823840146931169565506907/4347231149147742535680000 - 
       (122176982272*Lt)/127830277575 - (1343488*Lt^2)/15015 + 
       (1079037807994199110007*Zeta3)/285665824604160)*Zo4t^7 + 
     (-180668824887019850112990653508553423/7882979150454573131366400000 + 
       (181969637888*Lt)/10234449225 - (1204224*Lt^2)/12155 + 
       (49797534969068205374507*Zeta3)/2611801824952320)*Zo4t^8 + 
     (-205324203627473469825360056547745616523349/
        1817988417636134564701981900800000 + (543621445187584*Lt)/
        15192988185375 - (262144*Lt^2)/2431 + 
       (2154069757919573002307078659*Zeta3)/22926396419431464960)*Zo4t^9 + 
     (-63042461299392791495786738611025218849510583287/
        115507712102929445702905122049228800000 + (256658751582568448*Lt)/
        4836278746824525 - (262144*Lt^2)/2261 + 
       (1573002229034543913825937795199*Zeta3)/3464433236714088038400)*
      Zo4t^10 + (-102139154868321175603580874595621572099750104411/
        39358183383220403720989893438996480000 + (167965409923989372928*Lt)/
        2410078908834221625 - (918552576*Lt^2)/7436429 + 
       (496961856702787830183343990721417*Zeta3)/230192341728336071884800)*
      Zo4t^11 + (-222767156291858953378169803649900530580872780698764461/
        18301744192477727188198161200621870383104000 + 
       (16943772858174406656*Lt)/197699202672546575 - 
       (169869312*Lt^2)/1300075 + (549245915078815880338754704397672321*
         Zeta3)/54241686341804281665945600)*Zo4t^12 + 
     (-3958765505165992092863742428815006528979079412219695769057/
        70156686071164620888092951269050503135232000000 + 
       (231939108503470019182592*Lt)/2292861434631829936875 - 
       (2986344448*Lt^2)/21729825 + (1305762691022571800991093854382534631*
         Zeta3)/27816249406053477777408000)*Zo4t^13 + 
     (-84300325739374100486748858770343368577066287588058962060478773/
        325527023370203840920751293888394334547476480000000 + 
       (347384710819363603641008128*Lt)/2992184172194538067621875 - 
       (3254779904*Lt^2)/22621305 + 
       (16683416092374002414751401289754369874053*Zeta3)/
        77440438346452882132303872000)*Zo4t^14 + 
     (-847461258999504082719154229023054380970754326247363392508789872435583/
        719364013465406372668657266141297479836458528276480000000 + 
       (85769543226350039681990656*Lt)/656892202882268552574375 - 
       (15032385536*Lt^2)/100180065 + 
       (112630804731097668559190401320787947549445801253*Zeta3)/
        114924088600163163576567179771904000)*Zo4t^15 + 
     (-6258167731309686822526283132313355169142152260505604874189941221274055\
843621/1176823934361425458227463995253806451574548586485619097600000000 + 
       (2252750482726611206566982975488*Lt)/15578198591352998724301303125 - 
       (30333206528*Lt^2)/194467185 + 
       (118108218441779638540104868187450405795612601233*Zeta3)/
        26697428930709410050454807642112000)*Zo4t^16 + 
     (-1178358483259308985131502608979302308634201547497735212583874866294254\
56631837/4942660524317986924555348780065987096613104063239600209920000000 + 
       (488983819231163999410192384*Lt)/3089890629689850986638275 - 
       (188978561024*Lt^2)/1168767425 + 
       (369551528400690482955287814733847695570198374397331*Zeta3)/
        18633025565039787587880758747018035200)*Zo4t^17 + 
     (-1151607493025074328144075872205172066321063095107021455219951401069750\
908927948197929/
        108410338876180998008427198002455334582273179281472095164301312000000\
00 + (125233465282139189449407676284928*Lt)/730098240648077206878921073125 - 
       (738734374912*Lt^2)/4418157975 + 
       (11181486137335883147702051427420663811896689833290910253*Zeta3)/
        126529204189893710537938517044456587264000)*Zo4t^18
 
Z3delta3 = (712 - (896*Lt)/3 + 224*Lt^2 - (10480*Zeta3)/9)*Zo4t + 
     (6116708/729 - (55552*Lt)/81 - (256*Lt^2)/5 - (3074158*Zeta3)/405)*
      Zo4t^2 + (839129763643/15309000 - (505088*Lt)/525 - (13824*Lt^2)/35 - 
       (139672789*Zeta3)/3024)*Zo4t^3 + (6177039459606653/20003760000 - 
       (423160832*Lt)/496125 - (69632*Lt^2)/105 - (311213994701*Zeta3)/
        1209600)*Zo4t^4 + (9973401003077724461/5941116720000 - 
       (35579392*Lt)/56133 - (204800*Lt^2)/231 - (6195053931629*Zeta3)/
        4435200)*Zo4t^5 + (6908041925657832976779319/785011634447040000 - 
       (187187150848*Lt)/496621125 - (98304*Lt^2)/91 - 
       (106370602648560077*Zeta3)/14529715200)*Zo4t^6 + 
     (2024646331333321430067518083753/45283657803622318080000 - 
       (1974230183936*Lt)/18261468225 - (2686976*Lt^2)/2145 - 
       (42569440523024104021*Zeta3)/1144494489600)*Zo4t^7 + 
     (16365318572994919973010621051779789/73902929535511623106560000 + 
       (21532675342336*Lt)/133047839925 - (51380224*Lt^2)/36465 - 
       (1917072315222405358071049*Zeta3)/10406397896294400)*Zo4t^8 + 
     (1606030804847002367818770624834648915161/
        1495056264503400135445708800000 + (1834801454956544*Lt)/
        4285201795875 - (18874368*Lt^2)/12155 - 
       (2473736474011035386120449171*Zeta3)/2768101840414310400)*Zo4t^9 + 
     (1540881414441010119775512956147007571379120923/
        300801333601378764851315422003200000 + (95173653265645568*Lt)/
        138179392766415 - (41943040*Lt^2)/24871 - 
       (23068357329926901953634349493*Zeta3)/5413176932365762560)*Zo4t^10 + 
     (7996589299376400311656569831164588253877113054599/
        332084672295922156395852225891532800000 + (206560375028228030464*Lt)/
        219098082621292875 - (1224736768*Lt^2)/676039 - 
       (6046263126774791890372254620591*Zeta3)/301825622895545548800)*
      Zo4t^11 + (799450602502307455306855778530121030521572061541227063/
        7149118825186612182889906718992918118400000 + 
       (705759528215413522432*Lt)/593097608017639725 - 
       (32614907904*Lt^2)/16900975 - (7167614125655584410955499339682337*
         Zeta3)/77047849917335627366400)*Zo4t^12 + 
     (281671526465003267233602806290826605324520275874572217969/
        548099109930973600688226181789457055744000000 + 
       (1207090295133547003904*Lt)/843894528756654375 - 
       (23890755584*Lt^2)/11700675 - (241557637784138426688648110358827311*
         Zeta3)/565017566060461267353600)*Zo4t^13 + 
     (496002276852502031772404227944385367314363177565894908719743/
        211931655839976458932780790291923394887680000000 + 
       (101629230092194426470268928*Lt)/61064983106010980971875 - 
       (104152956928*Lt^2)/48474225 - (70131766627732555838335513920898603*
         Zeta3)/36020684959613190144000)*Zo4t^14 + 
     (287746896445025664409019328166049336630729435611973355280279233904271/
        27212783404118991071347232107318819138550240378880000000 + 
       (248561799640812775786151936*Lt)/131378440576453710514875 - 
       (15032385536*Lt^2)/6678671 - 
       (1858338502013609944880208030638977756741938809*Zeta3)/
        211257515809123462456924962816000)*Zo4t^15 + 
     (61061058332821326642177334050962220388693117057882146896458970857825366\
55443/128715117820780909493628874480885080640966251646864588800000000 + 
       (32928023847739772144403668271104*Lt)/15578198591352998724301303125 - 
       (7765300871168*Lt^2)/3305942145 - 
       (477416258566851121594083436900734173435189102621*Zeta3)/
        12097272484227701429112334712832000)*Zo4t^16 + 
     (81670438778339144301666365921738080072305047293855329039085221123870543\
945389/386145353462342728480886623442655241922898754940593766400000000 + 
       (302487963420116430469726208*Lt)/129827337381926512043625 - 
       (1511828488192*Lt^2)/618759225 - 
       (2696117737612542134231173541773533067939192257757*Zeta3)/
        15323211813355088476875623969587200)*Zo4t^17 + 
     (11345425270594143941157396735518344616443095379581936372134840526432699\
970687277527/
        12099368178145200670583392634202604306057274473378582049587200000000 \
+ (2387499183969529194401912324096*Lt)/939637375351450716703888125 - 
       (70918499991552*Lt^2)/27981667175 - 
       (685427216073927195789157819782929653387588497871585*Zeta3)/
        878675029096484100957906368364281856)*Zo4t^18
 
Z3delta4 = (-39716/9 + 1360*LmZ - (368*LmZ^2)/3 - (352*Lt)/3 + 
       (64*LmZ*Lt)/3 - (32*Lt^2)/3 + 4544*Zeta3 - (2944*LmZ*Zeta3)/3 + 
       (256*Lt*Zeta3)/3 - (3200*Zeta5)/3)*Zo4t + 
     (-896768/10125 + (22528*LmZ)/675 - (512*LmZ^2)/135 - (22528*Lt)/675 + 
       (1024*LmZ*Lt)/135 - (512*Lt^2)/135)*Zo4t^2 + 
     (524032/128625 - (83392*LmZ)/33075 + (128*LmZ^2)/315 + 
       (83392*Lt)/33075 - (256*LmZ*Lt)/315 + (128*Lt^2)/315)*Zo4t^3 + 
     (-2950926848/4219543125 + (6729728*LmZ)/13395375 - (4096*LmZ^2)/42525 - 
       (6729728*Lt)/13395375 + (8192*LmZ*Lt)/42525 - (4096*Lt^2)/42525)*
      Zo4t^4 + (69195781376/374414126625 - (16603648*LmZ)/108056025 + 
       (1024*LmZ^2)/31185 + (16603648*Lt)/108056025 - (2048*LmZ*Lt)/31185 + 
       (1024*Lt^2)/31185)*Zo4t^5 + (-648559962816512/9596858088943125 + 
       (12810747904*LmZ)/213050462625 - (65536*LmZ^2)/4729725 - 
       (12810747904*Lt)/213050462625 + (131072*LmZ*Lt)/4729725 - 
       (65536*Lt^2)/4729725)*Zo4t^6 + (14267436849152/493552701717075 - 
       (302872576*LmZ)/10956880935 + (8192*LmZ^2)/1216215 + 
       (302872576*Lt)/10956880935 - (16384*LmZ*Lt)/1216215 + 
       (8192*Lt^2)/1216215)*Zo4t^7 + 
     (-80952202372562944/5657923654917308775 + (21039939584*LmZ)/
        1477718008767 - (524288*LmZ^2)/144729585 - (21039939584*Lt)/
        1477718008767 + (1048576*LmZ*Lt)/144729585 - (524288*Lt^2)/144729585)*
      Zo4t^8 + (2414733028995375104/314283271372512316875 - 
       (3620802609152*LmZ)/453619218677625 + (65536*LmZ^2)/31177575 + 
       (3620802609152*Lt)/453619218677625 - (131072*LmZ*Lt)/31177575 + 
       (65536*Lt^2)/31177575)*Zo4t^9 + 
     (-4097128191950904623104/914752889656834349496375 + 
       (20026153238528*LmZ)/4191441580581255 - (16777216*LmZ^2)/12963635685 - 
       (20026153238528*Lt)/4191441580581255 + (33554432*LmZ*Lt)/12963635685 - 
       (16777216*Lt^2)/12963635685)*Zo4t^10 + 
     (171451876899292608987136/62456781192226170203829375 - 
       (5061504410845184*LmZ)/1679751966763245375 + (4194304*LmZ^2)/
        5019589575 + (5061504410845184*Lt)/1679751966763245375 - 
       (8388608*LmZ*Lt)/5019589575 + (4194304*Lt^2)/5019589575)*Zo4t^11 + 
     (-395833212343814934084190208/223282992762208558478690015625 + 
       (793895525093998592*LmZ)/400340885411906814375 - 
       (134217728*LmZ^2)/239267103075 - (793895525093998592*Lt)/
        400340885411906814375 + (268435456*LmZ*Lt)/239267103075 - 
       (134217728*Lt^2)/239267103075)*Zo4t^12 + 
     (21270657259214632306868224/17959257386772923359324265625 - 
       (585347782508806144*LmZ)/432917893252163694375 + 
       (33554432*LmZ^2)/86245675425 + (585347782508806144*Lt)/
        432917893252163694375 - (67108864*LmZ*Lt)/86245675425 + 
       (33554432*Lt^2)/86245675425)*Zo4t^13 + 
     (-1747680692424020354821246681088/2130448672178867019622789474453125 + 
       (1070437629561493520384*LmZ)/1126926506410929921571875 - 
       (2147483648*LmZ^2)/7741576103625 - (1070437629561493520384*Lt)/
        1126926506410929921571875 + (4294967296*LmZ*Lt)/7741576103625 - 
       (2147483648*Lt^2)/7741576103625)*Zo4t^14 + 
     (54951069579311844703651298803712/94369340714645751530800896387140625 - 
       (2047240804826007732224*LmZ)/2990467301233264529551875 + 
       (134217728*LmZ^2)/662691129975 + (2047240804826007732224*Lt)/
        2990467301233264529551875 - (268435456*LmZ*Lt)/662691129975 + 
       (134217728*Lt^2)/662691129975)*Zo4t^15 + 
     (-10807039907138051786323446745530368/
        25467341175659428543581880390891171875 + 
       (37008625929801617637376*LmZ)/73366712361160119580696875 - 
       (17179869184*LmZ^2)/113807058341625 - (37008625929801617637376*Lt)/
        73366712361160119580696875 + (34359738368*LmZ*Lt)/113807058341625 - 
       (17179869184*Lt^2)/113807058341625)*Zo4t^16 + 
     (4625165354929396518781640209596416/
        14681173148321317631006025166513734375 - 
       (16026933602178681536512*LmZ)/42293751831727598346519375 + 
       (1073741824*LmZ^2)/9372345981075 + (16026933602178681536512*Lt)/
        42293751831727598346519375 - (2147483648*LmZ*Lt)/9372345981075 + 
       (1073741824*Lt^2)/9372345981075)*Zo4t^17 + 
     (-6368242085457556120677937145985049296896/
        26688609411628895970462385140143635610765625 + 
       (601703974643468133996691456*LmZ)/2077971915690681281116929208125 - 
       (1099511627776*LmZ^2)/12445434091091925 - 
       (601703974643468133996691456*Lt)/2077971915690681281116929208125 + 
       (2199023255552*LmZ*Lt)/12445434091091925 - (1099511627776*Lt^2)/
        12445434091091925)*Zo4t^18

